Action-Angle formalism for extreme mass ratio inspirals in Kerr spacetime

We introduce an action-angle formalism for bounded geodesic motion in Kerr black hole spacetime using canonical perturbation theory. Namely, we employ a Lie series technique to produce a series of canonical transformations on a Hamiltonian function describing geodesic motion in Kerr background written in Boyer-Lindquist coordinates to a Hamiltonian system written in action-angle variables. This technique allows us to produce a closed-form invertible relation between the Boyer-Lindquist variables and the action-angle ones, while it generates in analytical closed form all the characteristic functions of the system as well. The expressed in the action-angle variable Hamiltonian system is employed to model an extreme mass ratio inspiral (EMRI), i.e. a binary system where a stellar compact object inspirals into a supermassive black hole due to gravitational radiation reaction. We consider the adiabatic evolution of an EMRI, for which the energy and angular momentum fluxes are computed by solving the Teukolsky equation in the frequency domain. To achieve this a new Teukolsky equation solver code was developed.

==> anc/CPKerrGeodesics/Documentation/English/CPKerrGeodesics.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    113385,       2423]
NotebookOptionsPosition[    109007,       2342]
NotebookOutlinePosition[    109404,       2358]
CellTagsIndexPosition[    109361,       2355]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["CPKerr Geodesics", "Title",
 CellChangeTimes->{{3.88302595972817*^9, 
  3.883025981407666*^9}},ExpressionUUID->"6cc7e28f-05d3-45b1-bc93-\
2f051d9d955e"],

Cell["\<\
This package provides the Hamiltonian, orbital frequencies, and trajectories \
in the Action-Angle variables in Kerr spacetime. Before using the functions, \
first load the package.\
\>", "Text",
 CellChangeTimes->{{3.883025982878653*^9, 3.8830259931627607`*^9}, {
   3.88302603059976*^9, 3.8830260983514*^9}, 
   3.883026223709877*^9},ExpressionUUID->"32bbb3a9-aa09-442b-99ab-\
6047e8de5531"],

Cell[BoxData[
 RowBox[{"<<", "CPKerrGeodesics`"}]], "Input",
 CellChangeTimes->{{3.87992844737895*^9, 3.879928448596756*^9}, {
  3.879929740866267*^9, 3.8799297434092293`*^9}, {3.883026104504691*^9, 
  3.883026105078784*^9}, {3.883042006248515*^9, 3.883042006451972*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6be1eac5-9dad-4789-ab5c-b44d5e8a20b4"],

Cell[CellGroupData[{

Cell["\<\

The parameters\
\>", "Subsection",
 CellChangeTimes->{{3.883026126991303*^9, 3.883026175421955*^9}, {
  3.8830262939165907`*^9, 
  3.8830262940927773`*^9}},ExpressionUUID->"f6646d46-89e9-4552-9826-\
539cd233a530"],

Cell[TextData[{
 "Each orbit can be specify from the following parametrization:\na  -the \
Black hole\[CloseCurlyQuote]s spin\np - the semi-latus rectum\ne  - the \
eccentricity\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "inc"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "483a70b5-e037-41e5-904c-54a3facd0f33"],
 "= ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Cos", "[", 
    SubscriptBox["\[Iota]", "0"], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1ad17223-3cde-410c-b30d-2e2bd90008ce"],
 " - Cosine of the  initial inclination "
}], "Text",
 CellChangeTimes->{{3.883026180893215*^9, 3.8830261921443996`*^9}, {
   3.883026273455687*^9, 3.883026282764757*^9}, {3.883026362916287*^9, 
   3.8830266981219873`*^9}, 
   3.883026990271545*^9},ExpressionUUID->"e24174cb-06de-4817-9d78-\
e37c8bc3b729"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "=", " ", "0.5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p", "=", "12"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"e", "=", " ", "0.3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x", "=", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Pi]", "/", "8"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.883026993471243*^9, 3.8830270146151123`*^9}, {
  3.883027659649932*^9, 3.883027672425403*^9}, {3.8830420476802006`*^9, 
  3.883042048885915*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"3131a951-aa7d-4a3f-ade7-3f382689eda5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Actions and angles", "Subsection",
 CellChangeTimes->{{3.8799313536959763`*^9, 3.8799313813007402`*^9}, {
  3.880012150425722*^9, 3.8800122078607607`*^9}, {3.880012248014434*^9, 
  3.880012248149938*^9}, {3.88001265956539*^9, 3.880012660482656*^9}, {
  3.883027670340292*^9, 
  3.88302774311269*^9}},ExpressionUUID->"4cc3be3b-b6cd-4ac8-9077-\
fff07c69ab8c"],

Cell["\<\
The actions, i.e. the constants of motions, are computed from\
\>", "Text",
 CellChangeTimes->{{3.883027731817243*^9, 
  3.8830278032080812`*^9}},ExpressionUUID->"05c6a96e-493f-4fad-a60c-\
e889b3f5bb04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"KerrActions", "[", 
   RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.883027804400818*^9, 3.883027843248292*^9}, {
  3.8830420446197805`*^9, 3.8830420451040187`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"669fead9-ef41-44c9-aa6d-211637a74940"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Jt\"\>", "\[Rule]", 
    RowBox[{"-", "0.0016329454790449116`"}]}], ",", 
   RowBox[{"\<\"Jr\"\>", "\[Rule]", "0.17427995028911297`"}], ",", 
   RowBox[{"\<\"Ju\"\>", "\[Rule]", 
    RowBox[{"-", "0.2574506237057719`"}]}], ",", 
   RowBox[{"\<\"Jz\"\>", "\[Rule]", 
    RowBox[{"-", "0.05468131813783739`"}]}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.8830278612388353`*^9, 3.883038584347509*^9, 
  3.883042053107418*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"61f912e4-8d99-4948-9e0a-650b46a2c256"]
}, Open  ]],

Cell["The angles or the frequencies are evaluated from ", "Text",
 CellChangeTimes->{{3.883027870095282*^9, 
  3.883027921591096*^9}},ExpressionUUID->"a5925555-cfb0-44ae-9686-\
412d7e427702"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KerrFrequencies", "[", 
  RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"a73c8b32-d466-4c0c-80e5-c9d30415527a"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalUpsilon]\\), \
\\(r\\)]\\)\"\>", "\[Rule]", "3.0235055850745773`"}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalUpsilon]\\), \
\\(\[Theta]\\)]\\)\"\>", "\[Rule]", "3.876105317420479`"}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalUpsilon]\\), \
\\(\[Phi]\\)]\\)\"\>", "\[Rule]", "3.963795286201359`"}], ",", 
   RowBox[{"\<\"\[CapitalGamma]\"\>", "\[Rule]", "186.85332886057472`"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.883027924768139*^9, 3.883038586357194*^9, 
  3.8830420577843018`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"10091507-37a6-4fae-a0e7-1ebc246fbb46"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hamiltonian in the action form", "Subsection",
 CellChangeTimes->{{3.883028005477891*^9, 
  3.883028033494169*^9}},ExpressionUUID->"b1f1b520-0053-4730-b0f4-\
7b63a0964e46"],

Cell["The Hamiltonian in the action form is given by ", "Text",
 CellChangeTimes->{{3.8830280362924232`*^9, 
  3.883028085700727*^9}},ExpressionUUID->"7c1225fe-95fe-47dc-bba3-\
2c8a10c2c7a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"KerrHamiltonian", "[", 
   RowBox[{"0.3", ",", "10", ",", "0.1", ",", 
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", "/", "4"}], "]"}]}], "]"}], "[", 
  RowBox[{
   SubscriptBox["J", "t"], ",", 
   SubscriptBox["J", "r"], ",", 
   SubscriptBox["J", "u"], ",", 
   SubscriptBox["J", "\[Phi]"]}], "]"}]], "Input",
 CellChangeTimes->{{3.879928767243705*^9, 3.8799288052018747`*^9}, {
  3.883028089917562*^9, 3.8830281297643557`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"03afa534-8b41-4040-8ded-bf5c27601649"],

Cell[BoxData[
 RowBox[{"0.31526562768306166`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.27804582305141334`", " ", 
   SubsuperscriptBox["J", "r", "6"]}], "-", 
  RowBox[{"7.328275359065467`*^8", " ", 
   SubsuperscriptBox["J", "t", "6"]}], "+", 
  RowBox[{"3.791066383203275`", " ", 
   SubscriptBox["J", "u"]}], "+", 
  RowBox[{"0.4998043390069409`", " ", 
   SubsuperscriptBox["J", "u", "2"]}], "+", 
  RowBox[{"0.00006880795508354867`", " ", 
   SubsuperscriptBox["J", "u", "3"]}], "-", 
  RowBox[{"0.000022676753450369584`", " ", 
   SubsuperscriptBox["J", "u", "4"]}], "+", 
  RowBox[{"7.188836545191719`*^-6", " ", 
   SubsuperscriptBox["J", "u", "5"]}], "-", 
  RowBox[{"2.258077947911717`*^-6", " ", 
   SubsuperscriptBox["J", "u", "6"]}], "+", 
  RowBox[{
   SubsuperscriptBox["J", "r", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.21337761025918445`"}], "-", 
     RowBox[{"57.782344758323475`", " ", 
      SubscriptBox["J", "t"]}], "+", 
     RowBox[{"0.14847575432822135`", " ", 
      SubscriptBox["J", "\[Phi]"]}]}], ")"}]}], "+", 
  RowBox[{"0.06709316324301184`", " ", 
   SubscriptBox["J", "\[Phi]"]}], "+", 
  RowBox[{"0.0003772402765611127`", " ", 
   SubscriptBox["J", "u"], " ", 
   SubscriptBox["J", "\[Phi]"]}], "-", 
  RowBox[{"0.00014922423414596387`", " ", 
   SubsuperscriptBox["J", "u", "2"], " ", 
   SubscriptBox["J", "\[Phi]"]}], "+", 
  RowBox[{"0.000052443920640242934`", " ", 
   SubsuperscriptBox["J", "u", "3"], " ", 
   SubscriptBox["J", "\[Phi]"]}], "-", 
  RowBox[{"0.000017326674567761336`", " ", 
   SubsuperscriptBox["J", "u", "4"], " ", 
   SubscriptBox["J", "\[Phi]"]}], "+", 
  RowBox[{"5.474407643712624`*^-6", " ", 
   SubsuperscriptBox["J", "u", "5"], " ", 
   SubscriptBox["J", "\[Phi]"]}], "-", 
  RowBox[{"0.0010980703574088868`", " ", 
   SubsuperscriptBox["J", "\[Phi]", "2"]}], "+", 
  RowBox[{"0.00007189267151130145`", " ", 
   SubscriptBox["J", "u"], " ", 
   SubsuperscriptBox["J", "\[Phi]", "2"]}], "-", 
  RowBox[{"0.00002840074552910562`", " ", 
   SubsuperscriptBox["J", "u", "2"], " ", 
   SubsuperscriptBox["J", "\[Phi]", "2"]}], "+", 
  RowBox[{"0.000010017779138053468`", " ", 
   SubsuperscriptBox["J", "u", "3"], " ", 
   SubsuperscriptBox["J", "\[Phi]", "2"]}], "-", 
  RowBox[{"3.22582563987389`*^-6", " ", 
   SubsuperscriptBox["J", "u", "4"], " ", 
   SubsuperscriptBox["J", "\[Phi]", "2"]}], "+", 
  RowBox[{"0.000023115699454536074`", " ", 
   SubsuperscriptBox["J", "\[Phi]", "3"]}], "-", 
  RowBox[{"2.6192470796327714`*^-8", " ", 
   SubscriptBox["J", "u"], " ", 
   SubsuperscriptBox["J", "\[Phi]", "3"]}], "-", 
  RowBox[{"1.0539281297988546`*^-6", " ", 
   SubsuperscriptBox["J", "\[Phi]", "4"]}], "+", 
  RowBox[{"5.933198085391126`*^-8", " ", 
   SubsuperscriptBox["J", "\[Phi]", "5"]}], "-", 
  RowBox[{"3.8194538492662305`*^-9", " ", 
   SubsuperscriptBox["J", "\[Phi]", "6"]}], "+", 
  RowBox[{
   SubsuperscriptBox["J", "t", "5"], " ", 
   RowBox[{"(", 
    RowBox[{"3.147869473939387`*^7", "+", 
     RowBox[{"636519.2541133792`", " ", 
      SubscriptBox["J", "\[Phi]"]}]}], ")"}]}], "+", 
  RowBox[{
   SubsuperscriptBox["J", "t", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.446346832717786`*^6"}], "+", 
     RowBox[{"15080.082716296063`", " ", 
      SubscriptBox["J", "\[Phi]"]}], "-", 
     RowBox[{"5388.435154099527`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SubsuperscriptBox["J", "t", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"62503.78920884671`", "\[VeryThinSpace]", "-", 
     RowBox[{"0.00002222734191243252`", " ", 
      SubscriptBox["J", "u"]}], "+", 
     RowBox[{"537.1063160408864`", " ", 
      SubscriptBox["J", "\[Phi]"]}], "-", 
     RowBox[{"130.1766267274023`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "2"]}], "+", 
     RowBox[{"21.137016571997204`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "3"]}]}], ")"}]}], "+", 
  RowBox[{
   SubsuperscriptBox["J", "r", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.1825054297069524`"}], "-", 
     RowBox[{"4250.625700954221`", " ", 
      SubsuperscriptBox["J", "t", "2"]}], "+", 
     RowBox[{"0.09774144568158218`", " ", 
      SubscriptBox["J", "\[Phi]"]}], "-", 
     RowBox[{"0.027745213030105183`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "2"]}], "+", 
     RowBox[{
      SubscriptBox["J", "t"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "37.02311972993372`"}], "+", 
        RowBox[{"25.05393176407918`", " ", 
         SubscriptBox["J", "\[Phi]"]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   SubsuperscriptBox["J", "r", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.1796106670543946`"}], "-", 
     RowBox[{"135271.22947047933`", " ", 
      SubsuperscriptBox["J", "t", "3"]}], "+", 
     RowBox[{"0.07155303244426213`", " ", 
      SubscriptBox["J", "\[Phi]"]}], "-", 
     RowBox[{"0.013984156876624736`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "2"]}], "+", 
     RowBox[{"0.0022069087402107903`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "3"]}], "+", 
     RowBox[{
      SubsuperscriptBox["J", "t", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2057.8159235390945`"}], "+", 
        RowBox[{"1408.015433583118`", " ", 
         SubscriptBox["J", "\[Phi]"]}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["J", "t"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "25.37517907603786`"}], "+", 
        RowBox[{"13.169203016038615`", " ", 
         SubscriptBox["J", "\[Phi]"]}], "-", 
        RowBox[{"3.5732567970277773`", " ", 
         SubsuperscriptBox["J", "\[Phi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   SubsuperscriptBox["J", "t", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2889.4845707510544`"}], "+", 
     RowBox[{"0.00027246051050625004`", " ", 
      SubsuperscriptBox["J", "u", "4"]}], "+", 
     RowBox[{
      SubsuperscriptBox["J", "u", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.0007896811707529707`"}], "-", 
        RowBox[{"0.0006165077586704576`", " ", 
         SubscriptBox["J", "\[Phi]"]}]}], ")"}]}], "+", 
     RowBox[{"23.733174522972355`", " ", 
      SubscriptBox["J", "\[Phi]"]}], "-", 
     RowBox[{"3.4096290946458634`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "2"]}], "+", 
     RowBox[{"0.32836672772554615`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "3"]}], "-", 
     RowBox[{"0.03200110507820152`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "4"]}], "+", 
     RowBox[{
      SubscriptBox["J", "u"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.005654867118963059`"}], "-", 
        RowBox[{"0.0043493287072944925`", " ", 
         SubscriptBox["J", "\[Phi]"]}], "-", 
        RowBox[{"0.0008262249266327696`", " ", 
         SubsuperscriptBox["J", "\[Phi]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SubsuperscriptBox["J", "u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.0022445517604525165`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.00171392723883322`", " ", 
         SubscriptBox["J", "\[Phi]"]}], "+", 
        RowBox[{"0.0003269526126075001`", " ", 
         SubsuperscriptBox["J", "\[Phi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   SubscriptBox["J", "t"], " ", 
   RowBox[{"(", 
    RowBox[{"121.37622671511681`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.00016500867360848723`", " ", 
      SubsuperscriptBox["J", "u", "5"]}], "+", 
     RowBox[{
      SubsuperscriptBox["J", "u", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.0004975935664496603`"}], "-", 
        RowBox[{"0.00038892917354386335`", " ", 
         SubscriptBox["J", "\[Phi]"]}]}], ")"}]}], "+", 
     RowBox[{"2.0693388273990507`", " ", 
      SubscriptBox["J", "\[Phi]"]}], "-", 
     RowBox[{"0.08164150574300058`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "2"]}], "+", 
     RowBox[{"0.0038143941240268977`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "3"]}], "-", 
     RowBox[{"0.00025465924279830616`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "4"]}], "+", 
     RowBox[{"0.000019000138303983938`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "5"]}], "+", 
     RowBox[{
      SubsuperscriptBox["J", "u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.0042925539319728775`"}], "-", 
        RowBox[{"0.0032718111322143405`", " ", 
         SubscriptBox["J", "\[Phi]"]}], "-", 
        RowBox[{"0.0006247770075344286`", " ", 
         SubsuperscriptBox["J", "\[Phi]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SubsuperscriptBox["J", "u", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"0.0015090457940075742`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.00115200826785421`", " ", 
         SubscriptBox["J", "\[Phi]"]}], "+", 
        RowBox[{"0.00022001156481131628`", " ", 
         SubsuperscriptBox["J", "\[Phi]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["J", "u"], " ", 
      RowBox[{"(", 
       RowBox[{"0.010848624917651378`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.008275168040237422`", " ", 
         SubscriptBox["J", "\[Phi]"]}], "+", 
        RowBox[{"0.0015753676989388671`", " ", 
         SubsuperscriptBox["J", "\[Phi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   SubsuperscriptBox["J", "r", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.7048906805646854`"}], "-", 
     RowBox[{"1.8784912603546013`*^6", " ", 
      SubsuperscriptBox["J", "t", "4"]}], "+", 
     RowBox[{"0.06199643528339331`", " ", 
      SubscriptBox["J", "\[Phi]"]}], "-", 
     RowBox[{"0.006964783975927213`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "2"]}], "+", 
     RowBox[{"0.0007235257023335406`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "3"]}], "-", 
     RowBox[{"0.00007664918138488806`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "4"]}], "+", 
     RowBox[{
      SubsuperscriptBox["J", "t", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "42277.72039870319`"}], "+", 
        RowBox[{"30693.529983847293`", " ", 
         SubscriptBox["J", "\[Phi]"]}]}], ")"}]}], "+", 
     RowBox[{
      SubsuperscriptBox["J", "t", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "948.201047467864`"}], "+", 
        RowBox[{"514.0277770837489`", " ", 
         SubscriptBox["J", "\[Phi]"]}], "-", 
        RowBox[{"140.19081006467562`", " ", 
         SubsuperscriptBox["J", "\[Phi]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["J", "t"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18.664424847261415`"}], "+", 
        RowBox[{"7.259787798210983`", " ", 
         SubscriptBox["J", "\[Phi]"]}], "-", 
        RowBox[{"1.3166135306408235`", " ", 
         SubsuperscriptBox["J", "\[Phi]", "2"]}], "+", 
        RowBox[{"0.19562815613693163`", " ", 
         SubsuperscriptBox["J", "\[Phi]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   SubscriptBox["J", "r"], " ", 
   RowBox[{"(", 
    RowBox[{"2.542902058626919`", "\[VeryThinSpace]", "-", 
     RowBox[{"1.5004155969402306`*^7", " ", 
      SubsuperscriptBox["J", "t", "5"]}], "+", 
     RowBox[{"0.06494916058481001`", " ", 
      SubscriptBox["J", "\[Phi]"]}], "-", 
     RowBox[{"0.0031831012030681437`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "2"]}], "+", 
     RowBox[{"0.00018265037198171157`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "3"]}], "-", 
     RowBox[{"0.000013265993032340898`", " ", 
      SubsuperscriptBox["J", "\[Phi]", "4"]}], "+", 
     RowBox[{"1.053133134933152`*^-6", " ", 
      SubsuperscriptBox["J", "\[Phi]", "5"]}], "+", 
     RowBox[{
      SubsuperscriptBox["J", "t", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "64922.64923971717`"}], "+", 
        RowBox[{"220392.56546941225`", " ", 
         SubscriptBox["J", "\[Phi]"]}]}], ")"}]}], "+", 
     RowBox[{
      SubsuperscriptBox["J", "t", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "21890.929021964745`"}], "+", 
        RowBox[{"6430.207093791344`", " ", 
         SubscriptBox["J", "\[Phi]"]}], "-", 
        RowBox[{"1792.7138550178397`", " ", 
         SubsuperscriptBox["J", "\[Phi]", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SubsuperscriptBox["J", "t", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"306.3494433884592`", "\[VeryThinSpace]", "+", 
        RowBox[{"153.3041734586591`", " ", 
         SubscriptBox["J", "\[Phi]"]}], "-", 
        RowBox[{"30.379109013510746`", " ", 
         SubsuperscriptBox["J", "\[Phi]", "2"]}], "+", 
        RowBox[{"4.462573046307966`", " ", 
         SubsuperscriptBox["J", "\[Phi]", "3"]}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["J", "t"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "57.49497639711545`"}], "+", 
        RowBox[{"4.139059696057944`", " ", 
         SubscriptBox["J", "\[Phi]"]}], "-", 
        RowBox[{"0.41156052168861385`", " ", 
         SubsuperscriptBox["J", "\[Phi]", "2"]}], "+", 
        RowBox[{"0.039009336116318426`", " ", 
         SubsuperscriptBox["J", "\[Phi]", "3"]}], "-", 
        RowBox[{"0.003883005040416898`", " ", 
         SubsuperscriptBox["J", "\[Phi]", "4"]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.879928807049334*^9, 3.879929748412258*^9, 
  3.883028131290346*^9, 3.883038587970139*^9, 3.883042071634195*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"d9b448ef-816a-4c24-a681-04687843ad61"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute the orbital trajectory", "Subsection",
 CellChangeTimes->{{3.8830281736530447`*^9, 
  3.883028192236948*^9}},ExpressionUUID->"0ba0ab1c-ef9d-4a17-bb30-\
2f06e8ded967"],

Cell["The orbit can be determine from these commands ", "Text",
 CellChangeTimes->{{3.883028316274581*^9, 
  3.883028358451397*^9}},ExpressionUUID->"8986fe4a-2704-4c35-a58e-\
bd9d754b6d4d"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"orbit", "=", 
     RowBox[{"KerrOrbit", "[", 
      RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}], 
     "=", 
     RowBox[{"orbit", "[", "\"\<Trajectory\>\"", "]"}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.8830283648450127`*^9, 3.8830283696120243`*^9}, {
  3.883039080124596*^9, 3.883039087766912*^9}, {3.8830392943313723`*^9, 
  3.8830393016235867`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"ca796dfa-5721-4cd5-9e62-3f65d3e2b598"],

Cell["Plot the orbit", "Text",
 CellChangeTimes->{{3.883039303365069*^9, 
  3.8830393321104383`*^9}},ExpressionUUID->"147142fa-f3ba-4f3e-a6d6-\
17dec1faae40"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[CurlyPhi]", "[", "\[Lambda]", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[CurlyPhi]", "[", "\[Lambda]", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"r", "[", "\[Lambda]", "]"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "[", "\[Lambda]", "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", "20"}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "700"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"Sphere", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0.998", "^", "2"}]}], "]"}]}]}], "]"}]}], "}"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.883039320416333*^9, 3.883039334792338*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"5d1c3a93-24f3-43d5-9c3c-fa2edd5bb49d"],

Cell[BoxData[
 Graphics3DBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[2], Line3DBox[CompressedData["
1:eJwUmHc4Vv8bx+3tsfd6nofH3qWEnLuMkrK+lVGRQktZTdGgtJSGkVRKVhJS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        "]]},
      Annotation[#, "Charting`Private`Tag$10661#1"]& ]}, {}}, 
   {GrayLevel[0], SphereBox[{0, 0, 0}, 1.0632139225171164`]}},
  Boxed->False,
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  ImagePadding->Automatic,
  ImageSize->700,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}},
  PlotRange->{All, All, All},
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.883028277334491*^9, 3.883028371723749*^9, 
  3.8830385920158997`*^9, 3.8830387450610123`*^9, 3.883039090477889*^9, 
  3.883039338890538*^9, 3.8830420849857035`*^9, 3.883042245100007*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"0e17c5c9-558d-4579-a9fc-0a0f6f0bf626"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"orbit", "[", "\"\<Frequencies\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.883043567572682*^9, 3.8830435760228624`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"791c7976-53e8-4c5a-9178-57b80a35ff62"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalUpsilon]\\), \
\\(r\\)]\\)\"\>", "\[Rule]", "3.0235055850745773`"}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalUpsilon]\\), \
\\(\[Theta]\\)]\\)\"\>", "\[Rule]", "3.876105317420479`"}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalUpsilon]\\), \
\\(\[Phi]\\)]\\)\"\>", "\[Rule]", "3.963795286201359`"}], ",", 
   RowBox[{"\<\"\[CapitalGamma]\"\>", "\[Rule]", "186.85332886057472`"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{{3.88304356277015*^9, 3.8830435765278654`*^9}},
 CellLabel->"Out[33]=",ExpressionUUID->"76c334a7-e705-4b62-b4ab-e17da3c24435"]
}, Open  ]],

Cell["The \[OpenCurlyDoubleQuote]radial\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]angular\[CloseCurlyDoubleQuote] parts of  t and  \
\[Phi]", "Text",
 CellChangeTimes->{{3.883043447425217*^9, 
  3.8830435144819617`*^9}},ExpressionUUID->"87cb6041-4b3c-4b35-9ea0-\
5ed9481a9c97"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"orbit", "[", "\"\<\[CapitalDelta]\[Phi]r\>\"", "]"}], "[", 
    "\[Lambda]", "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8830424184041443`*^9, 3.883042477905258*^9}, 
   3.883042526355417*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"bd6002c0-f335-4ef0-8c2c-8a898a3b6966"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4.94147051975359`*^-7"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "+", 
  RowBox[{"2.1896429374837723`*^-8", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "-", 
  RowBox[{"2.243478879836908`*^-9", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"7", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "-", 
  RowBox[{"6.50494833711701`*^-21", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "+", 
  RowBox[{"0.009810792207481121`", " ", 
   RowBox[{"Sin", "[", "\[Lambda]", "]"}]}], "-", 
  RowBox[{"8.151693548840398`*^-6", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "-", 
  RowBox[{"3.911352417715409`*^-8", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "+", 
  RowBox[{"8.419407730220948`*^-9", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "-", 
  RowBox[{"6.178929829426837`*^-10", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "-", 
  RowBox[{"1.1745964698252993`*^-22", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.8830424789476542`*^9, 3.883042527653237*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"adac37ff-ee74-42da-9f3e-bfa21f167290"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"orbit", "[", "\"\<\[CapitalDelta]\[Phi]\[Theta]\>\"", "]"}], "[", 
  "\[Lambda]", "]"}]], "Input",
 CellChangeTimes->{3.8830425397238135`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"f69ac426-4572-4a09-8fdd-b872aee724c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"ArcTan", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["3.579115333207953`", 
          RowBox[{"3.874172380023869`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.00016586118602581433`", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
             "]"}]}], "+", 
           RowBox[{"1.771674948918391`*^-9", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
             "]"}]}], "+", 
           RowBox[{"1.8785867267885407`*^-14", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
             "]"}]}], "+", 
           RowBox[{"1.1672418002039372`*^-19", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
             "]"}]}]}]]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Lambda]", "-", 
         RowBox[{"0.00022801761154498962`", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
           "]"}]}], "+", 
         RowBox[{"3.653223421928182`*^-8", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
           "]"}]}], "-", 
         RowBox[{"6.024600185954921`*^-12", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
           "]"}]}]}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Lambda]", "-", 
         RowBox[{"0.00022801761154498962`", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
           "]"}]}], "+", 
         RowBox[{"3.653223421928182`*^-8", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
           "]"}]}], "-", 
         RowBox[{"6.024600185954921`*^-12", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
           "]"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["3.579115333207953`", 
           RowBox[{"3.874172380023869`", "\[VeryThinSpace]", "+", 
            RowBox[{"0.00016586118602581433`", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
              "]"}]}], "+", 
            RowBox[{"1.771674948918391`*^-9", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
              "]"}]}], "+", 
            RowBox[{"1.8785867267885407`*^-14", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
              "]"}]}], "+", 
            RowBox[{"1.1672418002039372`*^-19", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
              "]"}]}]}]]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", 
          RowBox[{"\[Lambda]", "-", 
           RowBox[{"0.00022801761154498962`", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
             "]"}]}], "+", 
           RowBox[{"3.653223421928182`*^-8", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
             "]"}]}], "-", 
           RowBox[{"6.024600185954921`*^-12", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
             "]"}]}]}], "]"}], "2"]}]}], ")"}]}], "]"}]}], "+", 
  RowBox[{"0.00004194503156878821`", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "-", 
  RowBox[{"2.3923651332403073`*^-13", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "+", 
  RowBox[{"1.4945376653266875`*^-15", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.8830425418640203`*^9, 3.883042556738306*^9}},
 CellLabel->"Out[27]=",ExpressionUUID->"ebb71f81-4a3d-4aa3-8661-a68ce602784d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"orbit", "[", "\"\<\[CapitalDelta]tr\>\"", "]"}], "[", "\[Lambda]", 
  "]"}]], "Input",
 CellChangeTimes->{3.883042563837248*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"bfa55dea-2857-4185-930c-ad69f4b3b9f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.0203841610197233`", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "-", 
  RowBox[{"0.014600924054045103`", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "+", 
  RowBox[{"0.00038948512171725836`", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"7", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "-", 
  RowBox[{"0.000010297625583980687`", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "-", 
  RowBox[{"32.51507088818546`", " ", 
   RowBox[{"Sin", "[", "\[Lambda]", "]"}]}], "+", 
  RowBox[{"6.574214350113539`*^-6", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "298491.41295941896`"}], "+", 
     RowBox[{"172830.66380681453`", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
       "]"}]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", "\[Lambda]", "]"}]}], "-", 
  RowBox[{"3.90424368280049`", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "+", 
  RowBox[{"1.2500422903501974`*^-7", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.1564598978760242`*^6"}], "+", 
     RowBox[{"1.4121219071274437`*^6", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
       "]"}]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "+", 
  RowBox[{"0.0030587888250978657`", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "-", 
  RowBox[{"0.002372812062168016`", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "+", 
  RowBox[{"0.00006434859673080812`", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "-", 
  RowBox[{"1.7123385621238828`*^-6", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.8830425740342336`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"dcbb19bf-b563-4979-b4c4-6aaaac046839"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"orbit", "[", "\"\<\[CapitalDelta]t\[Theta]\>\"", "]"}], "[", 
  "\[Lambda]", "]"}]], "Input",
 CellChangeTimes->{3.883042572473836*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"114eae4a-4307-4920-8185-b8e661feb286"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "0.002276971382885481`"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "-", 
  RowBox[{"2.4343474592343554`*^-8", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], "]"}]}], 
  "-", 
  RowBox[{"2.453076637824928`*^-13", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Lambda]"}], ")"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.883042575220166*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"cc94d93f-8f07-446c-a046-a28e528950bb"]
}, Open  ]],

Cell["Parametrization  by angles ", "Text",
 CellChangeTimes->{{3.88304309916858*^9, 
  3.8830431178713465`*^9}},ExpressionUUID->"026f18bb-d187-4c76-bea2-\
f2c91fa83e85"],

Cell[BoxData[
 RowBox[{
  RowBox[{"orbit", "=", 
   RowBox[{"KerrOrbit", "[", 
    RowBox[{"a", ",", "p", ",", "e", ",", "x", ",", "\"\<Phases\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.879928959393958*^9, 3.879928996149336*^9}, {
   3.879929278488947*^9, 3.879929286630238*^9}, 3.883028308293334*^9, {
   3.883038753503326*^9, 3.883038760452149*^9}, {3.883042280106065*^9, 
   3.883042283219575*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"f0f7069a-89b0-407d-b66a-bbfa7080604d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"orbit", "[", "\"\<Trajectory\>\"", "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "[", 
  RowBox[{"\[Psi]t", ",", "\[Psi]r", ",", "\[Psi]u"}], "]"}]], "Input",
 CellChangeTimes->{{3.879929209063904*^9, 3.8799292507663727`*^9}, {
   3.879929299712797*^9, 3.879929301742055*^9}, {3.8830423811496587`*^9, 
   3.883042388260086*^9}, 3.8830432770188236`*^9, {3.8830433129599867`*^9, 
   3.8830433551524963`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"25d08f16-9152-40b1-81a1-eb6099e3600b"],

Cell[BoxData[
 RowBox[{"\[Psi]t", "+", 
  RowBox[{"0.0203841610197233`", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Psi]r"}], ")"}]}], "]"}]}], "-", 
  
  RowBox[{"0.014600924054045103`", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Psi]r"}], ")"}]}], "]"}]}], "+", 
  
  RowBox[{"0.00038948512171725836`", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"7", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Psi]r"}], ")"}]}], "]"}]}], "-", 
  
  RowBox[{"0.000010297625583980687`", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"9", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Psi]r"}], ")"}]}], "]"}]}], "-", 
  
  RowBox[{"32.51507088818546`", " ", 
   RowBox[{"Sin", "[", "\[Psi]r", "]"}]}], "+", 
  RowBox[{"6.574214350113539`*^-6", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "298491.41295941896`"}], "+", 
     RowBox[{"172830.66380681453`", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["\[Pi]", "2"]}], "+", "\[Psi]r"}], ")"}]}], "]"}]}]}], 
    ")"}], " ", 
   RowBox[{"Sin", "[", "\[Psi]r", "]"}]}], "-", 
  RowBox[{"3.90424368280049`", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Psi]r"}], ")"}]}], "]"}]}], "+", 
  
  RowBox[{"1.2500422903501974`*^-7", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.1564598978760242`*^6"}], "+", 
     RowBox[{"1.4121219071274437`*^6", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["\[Pi]", "2"]}], "+", "\[Psi]r"}], ")"}]}], "]"}]}]}], 
    ")"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Psi]r"}], ")"}]}], "]"}]}], "+", 
  
  RowBox[{"0.0030587888250978657`", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Psi]r"}], ")"}]}], "]"}]}], "-", 
  
  RowBox[{"0.002372812062168016`", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Psi]r"}], ")"}]}], "]"}]}], "+", 
  
  RowBox[{"0.00006434859673080812`", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Psi]r"}], ")"}]}], "]"}]}], "-", 
  
  RowBox[{"1.7123385621238828`*^-6", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Psi]r"}], ")"}]}], "]"}]}], "-", 
  
  RowBox[{"0.002276971382885481`", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Psi]u"}], ")"}]}], "]"}]}], "-", 
  
  RowBox[{"2.4343474592343554`*^-8", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Psi]u"}], ")"}]}], "]"}]}], "-", 
  
  RowBox[{"2.453076637824928`*^-13", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "2"]}], "+", "\[Psi]u"}], ")"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.879929241992167*^9, 3.879929252976767*^9}, 
   3.879929303543009*^9, 3.879929751679222*^9, 3.883028375890081*^9, 
   3.883038596187552*^9, 3.8830391309778433`*^9, 3.8830420961227865`*^9, 
   3.8830422151982913`*^9, 3.883042247969907*^9, 3.8830422893872523`*^9, {
   3.88304238163923*^9, 3.883042388674857*^9}, 3.8830433182366295`*^9, 
   3.8830433560715265`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"6ff63c49-4258-48fb-8ddf-238a1c09b746"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1904, 1021},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b3b30a1a-ab03-4bfc-8968-d56e2801d181"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 158, 3, 98, "Title",ExpressionUUID->"6cc7e28f-05d3-45b1-bc93-2f051d9d955e"],
Cell[741, 27, 403, 8, 35, "Text",ExpressionUUID->"32bbb3a9-aa09-442b-99ab-6047e8de5531"],
Cell[1147, 37, 349, 5, 29, "Input",ExpressionUUID->"6be1eac5-9dad-4789-ab5c-b44d5e8a20b4"],
Cell[CellGroupData[{
Cell[1521, 46, 224, 7, 81, "Subsection",ExpressionUUID->"f6646d46-89e9-4552-9826-539cd233a530"],
Cell[1748, 55, 863, 22, 127, "Text",ExpressionUUID->"e24174cb-06de-4817-9d78-e37c8bc3b729"],
Cell[2614, 79, 648, 16, 110, "Input",ExpressionUUID->"3131a951-aa7d-4a3f-ade7-3f382689eda5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3299, 100, 363, 6, 54, "Subsection",ExpressionUUID->"4cc3be3b-b6cd-4ac8-9077-fff07c69ab8c"],
Cell[3665, 108, 213, 5, 35, "Text",ExpressionUUID->"05c6a96e-493f-4fad-a60c-e889b3f5bb04"],
Cell[CellGroupData[{
Cell[3903, 117, 344, 7, 50, "Input",ExpressionUUID->"669fead9-ef41-44c9-aa6d-211637a74940"],
Cell[4250, 126, 593, 13, 33, "Output",ExpressionUUID->"61f912e4-8d99-4948-9e0a-650b46a2c256"]
}, Open  ]],
Cell[4858, 142, 191, 3, 35, "Text",ExpressionUUID->"a5925555-cfb0-44ae-9686-412d7e427702"],
Cell[CellGroupData[{
Cell[5074, 149, 189, 3, 29, "Input",ExpressionUUID->"a73c8b32-d466-4c0c-80e5-c9d30415527a"],
Cell[5266, 154, 725, 13, 36, "Output",ExpressionUUID->"10091507-37a6-4fae-a0e7-1ebc246fbb46"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6040, 173, 178, 3, 54, "Subsection",ExpressionUUID->"b1f1b520-0053-4730-b0f4-7b63a0964e46"],
Cell[6221, 178, 191, 3, 35, "Text",ExpressionUUID->"7c1225fe-95fe-47dc-bba3-2c8a10c2c7a2"],
Cell[CellGroupData[{
Cell[6437, 185, 544, 13, 32, "Input",ExpressionUUID->"03afa534-8b41-4040-8ded-bf5c27601649"],
Cell[6984, 200, 13441, 330, 243, "Output",ExpressionUUID->"d9b448ef-816a-4c24-a681-04687843ad61"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20474, 536, 180, 3, 54, "Subsection",ExpressionUUID->"0ba0ab1c-ef9d-4a17-bb30-2f06e8ded967"],
Cell[20657, 541, 189, 3, 35, "Text",ExpressionUUID->"8986fe4a-2704-4c35-a58e-bd9d754b6d4d"],
Cell[20849, 546, 686, 18, 70, "Input",ExpressionUUID->"ca796dfa-5721-4cd5-9e62-3f65d3e2b598"],
Cell[21538, 566, 158, 3, 35, "Text",ExpressionUUID->"147142fa-f3ba-4f3e-a6d6-17dec1faae40"],
Cell[CellGroupData[{
Cell[21721, 573, 1714, 43, 29, "Input",ExpressionUUID->"5d1c3a93-24f3-43d5-9c3c-fa2edd5bb49d"],
Cell[23438, 618, 64163, 1064, 722, "Output",ExpressionUUID->"0e17c5c9-558d-4579-a9fc-0a0f6f0bf626"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87638, 1687, 223, 3, 29, "Input",ExpressionUUID->"791c7976-53e8-4c5a-9178-57b80a35ff62"],
Cell[87864, 1692, 702, 12, 36, "Output",ExpressionUUID->"76c334a7-e705-4b62-b4ab-e17da3c24435"]
}, Open  ]],
Cell[88581, 1707, 288, 5, 35, "Text",ExpressionUUID->"87cb6041-4b3c-4b35-9ea0-5ed9481a9c97"],
Cell[CellGroupData[{
Cell[88894, 1716, 376, 8, 70, "Input",ExpressionUUID->"bd6002c0-f335-4ef0-8c2c-8a898a3b6966"],
Cell[89273, 1726, 2344, 78, 82, "Output",ExpressionUUID->"adac37ff-ee74-42da-9f3e-bfa21f167290"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91654, 1809, 256, 5, 29, "Input",ExpressionUUID->"f69ac426-4572-4a09-8fdd-b872aee724c0"],
Cell[91913, 1816, 6780, 188, 214, "Output",ExpressionUUID->"ebb71f81-4a3d-4aa3-8661-a68ce602784d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98730, 2009, 242, 5, 29, "Input",ExpressionUUID->"bfa55dea-2857-4185-930c-ad69f4b3b9f2"],
Cell[98975, 2016, 3298, 109, 82, "Output",ExpressionUUID->"dcbb19bf-b563-4979-b4c4-6aaaac046839"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102310, 2130, 249, 5, 29, "Input",ExpressionUUID->"114eae4a-4307-4920-8185-b8e661feb286"],
Cell[102562, 2137, 857, 28, 47, "Output",ExpressionUUID->"cc94d93f-8f07-446c-a046-a28e528950bb"]
}, Open  ]],
Cell[103434, 2168, 170, 3, 35, "Text",ExpressionUUID->"026f18bb-d187-4c76-bea2-f2c91fa83e85"],
Cell[103607, 2173, 498, 10, 29, "Input",ExpressionUUID->"f0f7069a-89b0-407d-b66a-bbfa7080604d"],
Cell[CellGroupData[{
Cell[104130, 2187, 534, 10, 29, "Input",ExpressionUUID->"25d08f16-9152-40b1-81a1-eb6099e3600b"],
Cell[104667, 2199, 4300, 138, 117, "Output",ExpressionUUID->"6ff63c49-4258-48fb-8ddf-238a1c09b746"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/CPKerrGeodesics/Kernel/Actions.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Actions subpackage of CPKerrGeodesics*)


(* ::Section:: *)
(*Define usage for public functions*)


BeginPackage["CPKerrGeodesics`Actions`",
	{"CPKerrGeodesics`ConstantsOfMotion`"}];

KerrActions::usage = "KerrGeoActions[a, p, e, x] returns the actions."
Kerr0Constants::usage = "Kerr0Constants[a, p, e, x] returns constants associated with zeroth order motion (spherical orbit)."
Begin["`Private`"];


(* ::Section:: *)
(*Useful constants*)


Kerr0Constants[a_,p_,e_,x_]:=Module[{M=1,Enum,Lzci,Q,qnum,qnc,qc,ptc,puc,al,bl,rc},
Q=KerrCarterConstant[a, p, e,x];
al = a/e;
bl = -(e*10 - 1)*e;
rc = p/(1 - e^2) + bl;
Lzci=x/Sqrt[1-x^2] Sqrt[qc];
Enum=(a^2 Lz^2 (rad-M)+rad \[CapitalDelta]^2)/(a Lz M (rad^2-a^2)+\[CapitalDelta] Sqrt[rad^5(rad-3 M)+a^4 rad (rad+M)+a^2 rad^2 (Lz^2-2 M rad+2 rad^2)])/. {\[CapitalDelta]-> rad^2-2 M rad+a^2}/. {rad-> rc,M->1, Lz-> Lzci};
qnc= ((a^2+rad^2)Enum-a Lz)^2/\[CapitalDelta]-(rad^2+a^2 Enum^2-2 a Enum Lz+Lz^2)/. {\[CapitalDelta]-> rad^2-2 M rad+a^2}/. {rad-> rc,M->1,Lz-> Lzci};
qnum=qc/.NSolve[qnc-qc,Element[qc,Interval[{0,Q+5}]],WorkingPrecision->Precision[qnc]][[1]];
qc=qnum[[1]];
ptc=-Enum;
puc = Sqrt[p/((1 - e^2)*(1 - 3/(p/(1 - e^2))))]; 
<|"ptc" -> ptc, "puc" -> puc, "Lzci" -> Lzci,"qc"-> qc|>
]


(* ::Section:: *)
(*Orbital Frequencies*)


(* ::Text:: *)
(**)


(* ::Subsection:: *)
(*Schwarzschild*)


(* ::Subsection:: *)
(*Kerr*)


KerrActions[a_,p_,e_,x_]:=Module[{M=1,En,Lz,Q,Jt,Jr,Ju,Jz,Enum,Lzci,ptc,puc,qc,rmin,rmax,prrr,pthet,thetturn},
{En,Lz,Q} = Values[KerrConstantsOfMotion[a,p,e,x]];
{ptc,puc,Lzci,qc}=Values[Kerr0Constants[a,p,e,x]];
Jt= -En - ptc;
rmin= p/(1+e);
rmax= p/(1-e);
prrr=Sqrt[((rs^2+a^2) En-a  Lz)^2-(rs^2-2 rs+a^2) *(rs^2+(Lz-a*En)^2+Q)]/(rs^2-2 rs+a^2);
Jr=NIntegrate[prrr, {rs, rmin, rmax},WorkingPrecision->Precision[prrr]]/Pi;
pthet= Sqrt[Q-((1-En^2) a^2+Lz^2/Sin[thet]^2)Cos[thet]^2];
thetturn=(-a^2 + a^2*En^2 - Lz^2 - Q + Sqrt[4*(-a^2 + a^2*En^2)*Q + (a^2 - a^2*En^2 + Lz^2 + Q)^2])/(2*(-a^2 + a^2*En^2));
Ju=NIntegrate[pthet, {thet, ArcCos[Sqrt[thetturn]], Pi - ArcCos[Sqrt[thetturn]]},WorkingPrecision->Precision[pthet]]/Pi+Lz-puc;
Jz= Lz- Lzci;
<|"Jt" -> Jt, "Jr" -> Jr, "Ju" -> Ju,"Jz"-> Jz|>]


(* ::Section::Closed:: *)
(*Close the package*)


End[];

EndPackage[];


==> anc/CPKerrGeodesics/Kernel/CPKerrGeodesics.wl <==
(* ::Package:: *)

BeginPackage["CPKerrGeodesics`",
  {"CPKerrGeodesics`ConstantsOfMotion`",
   "CPKerrGeodesics`Actions`",
 "CPKerrGeodesics`frequencies`"
 ,  "CPKerrGeodesics`Orbit`"}]









EndPackage[]


==> anc/CPKerrGeodesics/Kernel/ConstantsOfMotion.m <==
(* ::Package:: *)

(* ::Title:: *)
(*ConstantsOfMotion subpackage of CPKerrGeodesics*)


(* ::Section:: *)
(*Define usage for public functions*)


BeginPackage["CPKerrGeodesics`ConstantsOfMotion`"];

KerrEnergy::usage = "KerrEnergy[a, p, e, x] returns the orbital energy."
KerrAngularMomentum::usage = "KerrAngularMomentum[a, p, e, x] returns the orbital angular momentum about the symmetry axis."
KerrCarterConstant::usage = "KerrCarterConstant[a, p, e, x] returns the Carter constant of the orbit."
KerrConstantsOfMotion::usage = "KerrConstantsOfMotion[a, p, e, x] returns the three constants of motion."

Begin["`Private`"];


(* ::Section:: *)
(*Schwarzschild (a=0)*)


(* ::Subsection:: *)
(*Circular (e=0)*)


KerrEnergy[0,p_,0,x_]:=(-2+p)/Sqrt[(-3+p) p]


KerrAngularMomentum[0,p_,0,x_]:=(p x)/Sqrt[-3+p]


KerrCarterConstant[0,p_,0,x_]:=-((p^2 (-1+x^2))/(-3+p))


(* ::Subsection:: *)
(*Eccentric*)


KerrEnergy[0,p_,e_,x_]:=Sqrt[(-4 e^2+(-2+p)^2)/(p (-3-e^2+p))]


KerrAngularMomentum[0,p_,e_,x_]:=(p x)/Sqrt[-3-e^2+p]


KerrCarterConstant[0,p_,e_,x_]:=(p^2 (-1+x^2))/(3+e^2-p)


(* ::Subsection:: *)
(*Convenience function to compute all three constants of motion*)


KerrConstantsOfMotion[0,p_,e_,x_]:= 
 <|"\[ScriptCapitalE]" -> KerrEnergy[0,p,e,x],
   "\[ScriptCapitalL]" -> KerrAngularMomentum[0,p,e,x],
   "\[ScriptCapitalQ]" -> KerrCarterConstant[0,p,e,x] |>


(* ::Section:: *)
(*Kerr*)


(* ::Subsection:: *)
(*Equatorial orbits (x^2 = 1)*)


(* ::Text:: *)
(*The Carter constant is zero for all equatorial orbits*)


KerrCarterConstant[a_,p_,e_,x_/;x^2==1]:=0


(* ::Subsubsection:: *)
(*Circular (e=0)*)


KerrEnergy[a_,p_,0,x_/;x^2==1]:=((-2+p) Sqrt[p]+a/x)/Sqrt[2 a/x p^(3/2)+(-3+p) p^2]


KerrAngularMomentum[a_,p_,0,x_/;x^2==1]:=(a^2-2 a/x Sqrt[p]+p^2)/(Sqrt[2 a/x+(-3+p) Sqrt[p]] p^(3/4))


(* ::Subsubsection:: *)
(*Eccentric*)


(* ::Text:: *)
(*Simplified from Glampedakis and Kennefick, Phys. Rev. D66 (2002) 044002, arXiv:gr-qc/0203086, Eq. 7 and appendix A*)


KerrEnergy[a_,p_,e_,x_/;x^2==1]:= Sqrt[1-((1-e^2) (1+((-1+e^2) (a^2 (1+3 e^2+p)+p (-3-e^2+p-2x Sqrt[(a^6 (-1+e^2)^2+a^2 (-4 e^2+(-2+p)^2) p^2+2 a^4 p (-2+p+e^2 (2+p)))/(p^3 x^2)])))/(-4 a^2 (-1+e^2)^2+(3+e^2-p)^2 p)))/p];


KerrAngularMomentum[a_,p_,e_,x_/;x^2==1]:= p x Sqrt[(a^2 (1+3 e^2+p)+p (-3-e^2+p-2x Sqrt[(a^6 (-1+e^2)^2+a^2 (-4 e^2+(-2+p)^2) p^2+2 a^4 p (-2+p+e^2 (2+p)))/(x^2 p^3)]))/((-4 a^2 (-1+e^2)^2+(3+e^2-p)^2 p)x^2)]+a Sqrt[1-((1-e^2) (1+((-1+e^2) (a^2 (1+3 e^2+p)+p (-3-e^2+p-2x Sqrt[(a^6 (-1+e^2)^2+a^2 (-4 e^2+(-2+p)^2) p^2+2 a^4 p (-2+p+e^2 (2+p)))/(p^3 x^2)])))/(-4 a^2 (-1+e^2)^2+(3+e^2-p)^2 p)))/p];


(* ::Subsubsection:: *)
(*Convenience function to compute all three constants of motion*)


KerrConstantsOfMotion[a_,p_,e_,x:(1|-1)]:=
 <|"\[ScriptCapitalE]" -> KerrEnergy[a,p,e,x],
   "\[ScriptCapitalL]" -> KerrAngularMomentum[a,p,e,x],
   "\[ScriptCapitalQ]" -> KerrCarterConstant[a,p,e,x] |>


(* ::Subsection:: *)
(*Polar orbits (x=0)*)


(* ::Text:: *)
(*The angular momentum is zero for all polar orbits*)


KerrAngularMomentum[a_,p_,e_,(0|0.)]:=0


(* ::Subsubsection:: *)
(*Spherical (e=0)*)


(* ::Text:: *)
(*Simplified formula starting from Stoghianidis & Tsoubelis, Gen. Rel, Grav., vol. 19, No. 12, p. 1235 (1987), Eqs. (17)-(19)*)


KerrEnergy[a_,p_,(0|0.),(0|0.)]:=Sqrt[(p (a^2-2 p+p^2)^2)/((a^2+p^2) (a^2+a^2 p-3 p^2+p^3))]


KerrCarterConstant[a_,p_,(0|0.),(0|0.)]:=(p^2 (a^4+2 a^2 (-2+p) p+p^4))/((a^2+p^2) ((-3+p) p^2+a^2 (1+p)))


(* ::Subsubsection:: *)
(*Eccentric*)


(* ::Text:: *)
(*These equations were worked out by N. Warburton starting with Schmidt's formula*)


KerrEnergy[a_,p_,e_,(0|0.)]:=Sqrt[-((p (a^4 (-1+e^2)^2+(-4 e^2+(-2+p)^2) p^2+2 a^2 p (-2+p+e^2 (2+p))))/(a^4 (-1+e^2)^2 (-1+e^2-p)+(3+e^2-p) p^4-2 a^2 p^2 (-1-e^4+p+e^2 (2+p))))]


KerrCarterConstant[a_,p_,e_,(0|0.)]:= -((p^2 (a^4 (-1+e^2)^2+p^4+2 a^2 p (-2+p+e^2 (2+p))))/(a^4 (-1+e^2)^2 (-1+e^2-p)+(3+e^2-p) p^4-2 a^2 p^2 (-1-e^4+p+e^2 (2+p))))


(* ::Subsubsection:: *)
(*Convenience function to compute all three constants of motion*)


KerrConstantsOfMotion[a_,p_,e_,(0|0.)] :=
 <|"\[ScriptCapitalE]" -> KerrEnergy[a,p,e,0],
   "\[ScriptCapitalL]" -> KerrAngularMomentum[a,p,e,0],
   "\[ScriptCapitalQ]" -> KerrCarterConstant[a,p,e,0] |>


(* ::Subsection:: *)
(*Spherical orbits (e=0)*)


KerrEnergy[a_,p_,0,x_]:=\[Sqrt](((-3+p) (-2+p)^2 p^5-2 a^5 x (-1+x^2) Sqrt[p^3+a^2 p (-1+x^2)]+a^4 p^2 (-1+x^2) (4-5 p (-1+x^2)+3 p^2 (-1+x^2))-a^6 (-1+x^2)^2 (x^2+p^2 (-1+x^2)-p (1+2 x^2))+a^2 p^3 (4-4 x^2+p (12-7 x^2)-3 p^3 (-1+x^2)+p^2 (-13+10 x^2))+a (-2 p^(9/2) x Sqrt[p^2+a^2 (-1+x^2)]+4 p^3 x Sqrt[p^3+a^2 p (-1+x^2)])+2 a^3 (2 p x (-1+x^2) Sqrt[p^3+a^2 p (-1+x^2)]-x^3 Sqrt[p^7+a^2 p^5 (-1+x^2)]))/((p^2-a^2 (-1+x^2)) ((-3+p)^2 p^4-2 a^2 p^2 (3+2 p-3 x^2+p^2 (-1+x^2))+a^4 (-1+x^2) (-1+x^2+p^2 (-1+x^2)-2 p (1+x^2)))))


KerrAngularMomentum[a_,p_,0,x_,En1_:Null]:=Block[{En=En1,g,d,h,f},
If[En==Null,En=KerrEnergy[a,p,0,x]];

g=2 a p;
d=(a^2+(-2+p) p) (p^2-a^2 (-1+x^2));
h=((-2+p) p-a^2 (-1+x^2))/x^2;
f=p^4+a^2 (p (2+p)-(a^2+(-2+p) p) (-1+x^2));

(-En g + x Sqrt[(-d h + En^2 (g^2+ f h))/x^2])/h

]


(* ::Text:: *)
(*CarterConstant and ConstantsOfMotion calculations are covered by the generic case*)


(* ::Subsection:: *)
(*Generic orbits*)


KerrEnergy[a_,p_,e_,x_]:= Module[{r1,r2,zm,\[CapitalDelta],f,g,h,d,\[Kappa],\[Rho],\[Epsilon],\[Sigma],\[Eta],r},
	
	r1 = p/(1-e);
	r2 = p/(1+e);

	zm = Sqrt[1-x^2];

    \[CapitalDelta][r_] = r^2 - 2 r + a^2;

    f[r_] = r^4 + a^2 (r (r + 2) + zm^2 \[CapitalDelta][r]);
    g[r_] = 2 a r;
    h[r_] = r (r - 2) + zm^2/(1 - zm^2) \[CapitalDelta][r];
    d[r_] = (r^2 + a^2 zm^2) \[CapitalDelta][r];
    
    \[Kappa] = d[r1] h[r2] - h[r1] d[r2];
    \[Epsilon] = d[r1] g[r2] - g[r1] d[r2];
    \[Rho] = f[r1] h[r2] - h[r1] f[r2];
    \[Eta] = f[r1] g[r2] - g[r1] f[r2];
    \[Sigma] = g[r1] h[r2] - h[r1] g[r2];

	Sqrt[(\[Kappa] \[Rho] + 2 \[Epsilon] \[Sigma] - x 2 Sqrt[\[Sigma] (\[Sigma] \[Epsilon]^2 + \[Rho] \[Epsilon] \[Kappa] - \[Eta] \[Kappa]^2)/x^2])/(\[Rho]^2 + 4 \[Eta] \[Sigma])]
]


KerrAngularMomentum[a_,p_,e_,x_,En1_:Null]:= Module[{En=En1,r1,zm,\[CapitalDelta],f,g,h,d,r},
	If[En==Null,En=KerrEnergy[a,p,e,x]];
	
	r1 = p/(1-e);

	zm = Sqrt[1-x^2];

    \[CapitalDelta][r_] = r^2 - 2 r + a^2;

    f[r_] = r^4 + a^2 (r (r + 2) + zm^2 \[CapitalDelta][r]);
    g[r_] = 2 a r;
    h[r_] = r (r - 2) + zm^2/(1 - zm^2) \[CapitalDelta][r];
    d[r_] = (r^2 + a^2 zm^2) \[CapitalDelta][r];
    
    (-En g[r1] + x Sqrt[(-d[r1] h[r1] + En^2 (g[r1]^2+ f[r1] h[r1]))/x^2])/h[r1]
]


KerrCarterConstant[a_,p_,e_,x_,En1_:Null,L1_:Null]:= Module[{En=En1,L=L1,zm},
	If[En==Null,En=KerrEnergy[a,p,e,x]];
	If[L==Null,L= KerrAngularMomentum[a,p,e,x,En]];
    zm = Sqrt[1-x^2];
	
	zm^2 (a^2 (1 - En^2) + L^2/(1 - zm^2))
]


KerrConstantsOfMotion[a_,p_,e_,x_] :=Module[{En,L},
  En = KerrEnergy[a,p,e,x];
  L = KerrAngularMomentum[a,p,e,x];

 <|"\[ScriptCapitalE]" -> En, "\[ScriptCapitalL]" -> L, "\[ScriptCapitalQ]" -> KerrCarterConstant[a,p,e,x,En,L] |>
 ]


(* ::Section::Closed:: *)
(*Close the package*)


End[];

EndPackage[];


==> anc/CPKerrGeodesics/Kernel/Orbit.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Orbit subpackage of CPKerrGeodesics*)


(* ::Section:: *)
(*Define usage for public functions*)


BeginPackage["CPKerrGeodesics`Orbit`",
	{"CPKerrGeodesics`ConstantsOfMotion`",
	"CPKerrGeodesics`Actions`","CPKerrGeodesics`frequencies`","CPKerrGeodesics`RadialTrajectory`","CPKerrGeodesics`ThetaTrajectory`","CPKerrGeodesics`TimeTrajectory`","CPKerrGeodesics`PhiTrajectory`"}];

KerrOrbit::usage = "KerrGeoActions[a, p, e, x] returns the actions."

Begin["`Private`"];


(* ::Section:: *)
(*Kerr orbit*)


(* ::Subsection:: *)
(*Kerr*)


KerrOrbit[aim_,pim_,eim_,xim_,param_:"Mino"]:=Module[{\[CapitalOmega]t,\[CapitalOmega]r,\[CapitalOmega]u,\[CapitalOmega]\[Phi],consts,En,Lz,Q,Radres,rad,Thetares,\[Theta],\[CapitalDelta]trres,\[CapitalDelta]t\[Theta]res,t,\[CapitalDelta]tr,\[CapitalDelta]t\[Theta],\[CapitalDelta]\[Phi]rres,\[CapitalDelta]\[Phi]\[Theta]res,\[CapitalDelta]\[Phi]r,\[CapitalDelta]\[Phi]\[Theta],\[Phi],assoc},
Clear[a,p,e,x,ptc,puc,Lzci,qc,Jt,Jr,Ju,Jz];
{a,p,e,x}={aim,pim,eim,xim};
consts = KerrConstantsOfMotion[a,p,e,x];
{En,Lz,Q} = Values[consts];
{\[CapitalOmega]r,\[CapitalOmega]u,\[CapitalOmega]\[Phi],\[CapitalOmega]t}=Values[KerrFrequencies[a,p,e,x]];
{ptc,puc,Lzci,qc}=Values[Kerr0Constants[a,p,e,x]];
{Jt,Jr,Ju,Jz}=Values[KerrActions[a,p,e,x]];
al=a/e;
bl=-(e*10-1)*e;
rc= p/(1-e^2)+bl;
lzcnum=puc*xim;
ptcar = -((1 - 2/(p/(1 - e^2)))/Sqrt[1 - 3/(p/(1 - e^2))]); 
lzc=puc*xim;
cartconst = (a^2*eps^4)/4 - lzcnum^2/2 - (1/4)*a^2*eps^4*ptcar^2 - (a^2*eps^4*lzcnum^2)/(4*puc^2) + (a^2*eps^4*lzcnum^2*ptcar^2)/(4*puc^2) + puc^2/2 / eps -> 1; 
ar2 = -(1/(2 (a^2 + (-2 + rc) rc)^3))al^2 rc^2 (a^6 (-1 + ptc^2) + 4 a^3 Lzci ptc (2 - 3 rc) +4 a Lzci ptc rc^3 + rc^3 (8 + 12 (-1 + ptc^2) rc - 6 (-1 + ptc^2) rc^2 + (-1 + ptc^2) rc^3) - a^4 (Lzci^2 + 3 (-2 + rc) rc + ptc^2 (-4 + 6 rc -3 rc^2)) + a^2 (Lzci^2 (4 - 6 rc + 3 rc^2) + 3 rc^2 (-4 - 4 (-1 + ptc^2) rc + (-1 + ptc^2) rc^2)));
at = -((rc (2 a Lzci + ptc rc^3 + a^2 ptc (2 + rc)))/(a^2 + (-2 + rc) rc));
az = ((-2 a ptc + Lzci (-2 + rc)) rc)/(a^2 + (-2 + rc) rc);
ap2 = (a^2 + (-2 + rc) rc)/(2 al^2 rc^2);
br2= 1/(a^2+(-2+rc) rc)^4 2 al^3 rc^3 (a^5 Lzci ptc+a Lzci ptc rc^4+2 ptc^2 rc^4-2 a^3 Lzci ptc (2-4 rc+3 rc^2)+a^4 (-Lzci^2 (-1+rc)+2 ptc^2 (-1+2 rc))+a^2 (-4 ptc^2 rc^3+Lzci^2 (-2+4 rc-3 rc^2+rc^3)));
bt=-((2 al rc (a^3 Lzci-a Lzci rc^2+2 a^2 ptc (-1+rc) rc^2+ptc (-3+rc) rc^4+a^4 ptc (1+rc)))/(a^2+(-2+rc) rc)^2);
bz=(2 a al rc (-a^2 ptc+a Lzci (-1+rc)+ptc rc^2))/(a^2+(-2+rc) rc)^2;
bp2= (-1+rc)/(al rc);

cr2=-(1/(2 (a^2+(-2+rc) rc)^5)) al^4 rc^4 (a^6 (Lzci^2-4 ptc^2)+4 a Lzci ptc rc^5+8 ptc^2 rc^5+4 a^5 Lzci ptc (-4+5 rc)-8 a^3 Lzci ptc (-4+10 rc-10 rc^2+5 rc^3)-2 a^4 (Lzci^2 (6-10 rc+5 rc^2)-4 ptc^2 (2-5 rc+5 rc^2))+a^2 (-20 ptc^2 rc^4+Lzci^2 (16-40 rc+40 rc^2-20 rc^3+5 rc^4)));
ct= -((al^2 rc^2 (a^6 ptc+a^3 Lzci (4-6 rc)+2 a Lzci rc^3+3 a^2 ptc (-4+rc) rc^3+ptc rc^4 (12-6 rc+rc^2)+a^4 ptc (4-6 rc+3 rc^2)))/(a^2+(-2+rc) rc)^3);
cz= (a al^2 rc^2 (a^3 Lzci-2 ptc rc^3+2 a^2 ptc (-2+3 rc)+a Lzci (-4+6 rc-3 rc^2)))/(a^2+(-2+rc) rc)^3;
cp2= 1/2;
ct2= -((rc (rc^3+a^2 (2+rc)))/(2 (a^2+(-2+rc) rc)));
cz2= ((-2+rc) rc)/(2 (a^2+(-2+rc) rc));
ctz=-((2 a rc)/(a^2+(-2+rc) rc));

dr4= 1/(a^2+(-2+rc) rc)^6 al^5 rc^5 (-2 a^7 Lzci ptc+a^6 (4 ptc^2 (2-3 rc)+3 Lzci^2 (-1+rc))+2 a Lzci ptc rc^6+4 ptc^2 rc^6+6 a^5 Lzci ptc (4-8 rc+5 rc^2)-2 a^3 Lzci ptc (16-48 rc+60 rc^2-40 rc^3+15 rc^4)-2 a^4 (2 ptc^2 (4-12 rc+15 rc^2-10 rc^3)+Lzci^2 (-8+18 rc-15 rc^2+5 rc^3))+a^2 (-12 ptc^2 rc^5+Lzci^2 (-16+48 rc-60 rc^2+40 rc^3-15 rc^4+3 rc^5)));
dr2t=(2 al^3 rc^3 (a^5 Lzci-8 a^2 ptc rc^3+a Lzci rc^4+4 ptc rc^4+4 a^4 ptc (-1+2 rc)-2 a^3 Lzci (2-4 rc+3 rc^2)))/(a^2+(-2+rc) rc)^4;
dt2=-((al rc (2 a^2 (-1+rc) rc^2+(-3+rc) rc^4+a^4 (1+rc)))/(a^2+(-2+rc) rc)^2);
dr2z= (2 a al^3 rc^3 (a^4 ptc-2 a^3 Lzci (-1+rc)+ptc rc^4-2 a^2 ptc (2-4 rc+3 rc^2)+2 a Lzci (-2+4 rc-3 rc^2+rc^3)))/(a^2+(-2+rc) rc)^4;
dz2= (a^2 al (-1+rc) rc)/(a^2+(-2+rc) rc)^2;
dtz= (2 a al rc (-a^2+rc^2))/(a^2+(-2+rc) rc)^2;

er6=1/(2 (a^2+(-2+rc) rc)^7) al^6 rc^6 (a^8 (Lzci^2-4 ptc^2)-4 a Lzci ptc rc^7-8 ptc^2 rc^7+4 a^7 Lzci ptc (-6+7 rc)-4 a^5 Lzci ptc (-32+84 rc-84 rc^2+35 rc^3)+4 a^3 Lzci ptc (-32+112 rc-168 rc^2+140 rc^3-70 rc^4+21 rc^5)+a^6 (-3 Lzci^2 (8-14 rc+7 rc^2)+4 ptc^2 (12-28 rc+21 rc^2))+a^4 (Lzci^2 (80-224 rc+252 rc^2-140 rc^3+35 rc^4)-4 ptc^2 (16-56 rc+84 rc^2-70 rc^3+35 rc^4))+a^2 (28 ptc^2 rc^6+Lzci^2 (-64+224 rc-336 rc^2+280 rc^3-140 rc^4+42 rc^5-7 rc^6)));
er4t=-(1/((a^2+(-2+rc) rc)^5))2 al^4 rc^4 (-2 a^6 ptc-10 a^2 ptc rc^4+a Lzci rc^5+4 ptc rc^5+a^5 Lzci (-4+5 rc)+4 a^4 ptc (2-5 rc+5 rc^2)+2 a^3 Lzci (4-10 rc+10 rc^2-5 rc^3));
er2t2=-((al^2 rc^2 (a^6+3 a^2 (-4+rc) rc^3+rc^4 (12-6 rc+rc^2)+a^4 (4-6 rc+3 rc^2)))/(2 (a^2+(-2+rc) rc)^3));
er4z=-1/(a^2+(-2+rc) rc)^5 a al^4 rc^4 (a^5 Lzci+2 ptc rc^5+2 a^4 ptc (-4+5 rc)-2 a^3 Lzci (6-10 rc+5 rc^2)-4 a^2 ptc (-4+10 rc-10 rc^2+5 rc^3)+a Lzci (16-40 rc+40 rc^2-20 rc^3+5 rc^4));
er2tz=(2 a al^2 rc^2 (-rc^3+a^2 (-2+3 rc)))/(a^2+(-2+rc) rc)^3;
er2z2=(a^2 al^2 rc^2 (-4+a^2+6 rc-3 rc^2))/(2 (a^2+(-2+rc) rc)^3);

fr7= 1/(a^2+(-2+rc) rc)^8 2 al^7 rc^7 (a^9 Lzci ptc+a Lzci ptc rc^8+2 ptc^2 rc^8-4 a^7 Lzci ptc (6-12 rc+7 rc^2)+2 a^5 Lzci ptc (40-128 rc+168 rc^2-112 rc^3+35 rc^4)-4 a^3 Lzci ptc (16-64 rc+112 rc^2-112 rc^3+70 rc^4-28 rc^5+7 rc^6)+a^8 (-2 Lzci^2 (-1+rc)+2 ptc^2 (-3+4 rc))+2 a^6 (4 ptc^2 (4-12 rc+14 rc^2-7 rc^3)+Lzci^2 (-10+24 rc-21 rc^2+7 rc^3))-2 a^4 (2 ptc^2 (8-32 rc+56 rc^2-56 rc^3+35 rc^4-14 rc^5)+Lzci^2 (-24+80 rc-112 rc^2+84 rc^3-35 rc^4+7 rc^5))+2 a^2 (-4 ptc^2 rc^7+Lzci^2 (-16+64 rc-112 rc^2+112 rc^3-70 rc^4+28 rc^5-7 rc^6+rc^7)));
fr5t= 1/(a^2+(-2+rc) rc)^6 2 al^5 rc^5 (-a^7 Lzci+4 a^6 ptc (2-3 rc)-12 a^2 ptc rc^5+a Lzci rc^6+4 ptc rc^6+3 a^5 Lzci (4-8 rc+5 rc^2)+4 a^4 ptc (-4+12 rc-15 rc^2+10 rc^3)+a^3 Lzci (-16+48 rc-60 rc^2+40 rc^3-15 rc^4));
fr3t2=(4 al^3 rc^3 (-2 a^2 rc^3+rc^4+a^4 (-1+2 rc)))/(a^2+(-2+rc) rc)^4;
fr5z=-1/(a^2+(-2+rc) rc)^6 2 a al^5 rc^5 (a^6 ptc-3 a^5 Lzci (-1+rc)-ptc rc^6-3 a^4 ptc (4-8 rc+5 rc^2)+2 a^3 Lzci (-8+18 rc-15 rc^2+5 rc^3)+a^2 ptc (16-48 rc+60 rc^2-40 rc^3+15 rc^4)+a Lzci (16-48 rc+60 rc^2-40 rc^3+15 rc^4-3 rc^5));
fr3tz=(2 a al^3  rc^3 (a^4+rc^4+a^2 (-4+8 rc-6 rc^2)))/(a^2+(-2+rc) rc)^4;
fr3z2=(2 a^2 al^3 (-1+rc) rc^3 (2-a^2-2 rc+rc^2))/(a^2+(-2+rc) rc)^4;

fr7= 1/(a^2+(-2+rc) rc)^8 2 al^7 rc^7 (a^9 Lzci ptc+a Lzci ptc rc^8+2 ptc^2 rc^8-4 a^7 Lzci ptc (6-12 rc+7 rc^2)+2 a^5 Lzci ptc (40-128 rc+168 rc^2-112 rc^3+35 rc^4)-4 a^3 Lzci ptc (16-64 rc+112 rc^2-112 rc^3+70 rc^4-28 rc^5+7 rc^6)+a^8 (-2 Lzci^2 (-1+rc)+2 ptc^2 (-3+4 rc))+2 a^6 (4 ptc^2 (4-12 rc+14 rc^2-7 rc^3)+Lzci^2 (-10+24 rc-21 rc^2+7 rc^3))-2 a^4 (2 ptc^2 (8-32 rc+56 rc^2-56 rc^3+35 rc^4-14 rc^5)+Lzci^2 (-24+80 rc-112 rc^2+84 rc^3-35 rc^4+7 rc^5))+2 a^2 (-4 ptc^2 rc^7+Lzci^2 (-16+64 rc-112 rc^2+112 rc^3-70 rc^4+28 rc^5-7 rc^6+rc^7)));
fr5t= 1/(a^2+(-2+rc) rc)^6 2 al^5 rc^5 (-a^7 Lzci+4 a^6 ptc (2-3 rc)-12 a^2 ptc rc^5+a Lzci rc^6+4 ptc rc^6+3 a^5 Lzci (4-8 rc+5 rc^2)+4 a^4 ptc (-4+12 rc-15 rc^2+10 rc^3)+a^3 Lzci (-16+48 rc-60 rc^2+40 rc^3-15 rc^4));
fr3t2=(4 al^3 rc^3 (-2 a^2 rc^3+rc^4+a^4 (-1+2 rc)))/(a^2+(-2+rc) rc)^4;
fr5z=-1/(a^2+(-2+rc) rc)^6 2 a al^5 rc^5 (a^6 ptc-3 a^5 Lzci (-1+rc)-ptc rc^6-3 a^4 ptc (4-8 rc+5 rc^2)+2 a^3 Lzci (-8+18 rc-15 rc^2+5 rc^3)+a^2 ptc (16-48 rc+60 rc^2-40 rc^3+15 rc^4)+a Lzci (16-48 rc+60 rc^2-40 rc^3+15 rc^4-3 rc^5));
fr3tz=(2 a al^3  rc^3 (a^4+rc^4+a^2 (-4+8 rc-6 rc^2)))/(a^2+(-2+rc) rc)^4;
fr3z2=(2 a^2 al^3 (-1+rc) rc^3 (2-a^2-2 rc+rc^2))/(a^2+(-2+rc) rc)^4;

gr8= -(1/(2 (a^2+(-2+rc) rc)^9)) al^8 rc^8 (a^10 (Lzci^2-4 ptc^2)+4 a Lzci ptc rc^9+8 ptc^2 rc^9+4 a^9 Lzci ptc (-8+9 rc)-16 a^7 Lzci ptc (-20+54 rc-54 rc^2+21 rc^3)+24 a^5 Lzci ptc (-32+120 rc-192 rc^2+168 rc^3-84 rc^4+21 rc^5)-16 a^3 Lzci ptc (-32+144 rc-288 rc^2+336 rc^3-252 rc^4+126 rc^5-42 rc^6+9 rc^7)-4 a^8 (-6 ptc^2 (4-9 rc+6 rc^2)+Lzci^2 (10-18 rc+9 rc^2))+2 a^6 (3 Lzci^2 (40-120 rc+144 rc^2-84 rc^3+21 rc^4)-4 ptc^2 (40-144 rc+216 rc^2-168 rc^3+63 rc^4))-4 a^4 (Lzci^2 (112-432 rc+720 rc^2-672 rc^3+378 rc^4-126 rc^5+21 rc^6)-4 ptc^2 (16-72 rc+144 rc^2-168 rc^3+126 rc^4-63 rc^5+21 rc^6))+a^2 (-36 ptc^2 rc^8+Lzci^2 (256-1152 rc+2304 rc^2-2688 rc^3+2016 rc^4-1008 rc^5+336 rc^6-72 rc^7+9 rc^8)));
gr6t= -(1/(a^2+(-2+rc) rc)^7)2 al^6 rc^6 (2 a^8 ptc+a^7 Lzci (6-7 rc)-14 a^2 ptc rc^6+a Lzci rc^7+4 ptc rc^7-2 a^6 ptc (12-28 rc+21 rc^2)+a^5 Lzci (-32+84 rc-84 rc^2+35 rc^3)+2 a^4 ptc (16-56 rc+84 rc^2-70 rc^3+35 rc^4)+a^3 Lzci (32-112 rc+168 rc^2-140 rc^3+70 rc^4-21 rc^5));
gr4t2=(2 al^4 rc^4 (a^6+5 a^2 rc^4-2 rc^5-2 a^4 (2-5 rc+5 rc^2)))/(a^2+(-2+rc) rc)^5;
gr6z= 1/(a^2+(-2+rc) rc)^7 a al^6 rc^6 (a^7 Lzci-2 ptc rc^7+2 a^6 ptc (-6+7 rc)-3 a^5 Lzci (8-14 rc+7 rc^2)-2 a^4 ptc (-32+84 rc-84 rc^2+35 rc^3)+a^3 Lzci (80-224 rc+252 rc^2-140 rc^3+35 rc^4)+2 a^2 ptc (-32+112 rc-168 rc^2+140 rc^3-70 rc^4+21 rc^5)+a Lzci (-64+224 rc-336 rc^2+280 rc^3-140 rc^4+42 rc^5-7 rc^6));
gr4tz=-((2 a al^4  rc^4 (rc^5+a^4 (-4+5 rc)+a^2 (8-20 rc+20 rc^2-10 rc^3)))/(a^2+(-2+rc) rc)^5);
gr4z2=-((a^2 al^4 rc^4 (16+a^4-40 rc+40 rc^2-20 rc^3+5 rc^4-2 a^2 (6-10 rc+5 rc^2)))/(2 (a^2+(-2+rc) rc)^5));

ir9=1/(a^2+(-2+rc) rc)^10 al^9 rc^9 (-2 a^11 Lzci ptc+a^10 (4 ptc^2 (4-5 rc)+5 Lzci^2 (-1+rc))+2 a Lzci ptc rc^10+4 ptc^2 rc^10+10 a^9 Lzci ptc (8-16 rc+9 rc^2)-20 a^7 Lzci ptc (24-80 rc+108 rc^2-72 rc^3+21 rc^4)+4 a^5 Lzci ptc (224-960 rc+1800 rc^2-1920 rc^3+1260 rc^4-504 rc^5+105 rc^6)-2 a^3 Lzci ptc (256-1280 rc+2880 rc^2-3840 rc^3+3360 rc^4-2016 rc^5+840 rc^6-240 rc^7+45 rc^8)-20 a^8 (ptc^2 (8-24 rc+27 rc^2-12 rc^3)+Lzci^2 (-4+10 rc-9 rc^2+3 rc^3))+2 a^6 (3 Lzci^2 (-56+200 rc-300 rc^2+240 rc^3-105 rc^4+21 rc^5)-4 ptc^2 (-48+200 rc-360 rc^2+360 rc^3-210 rc^4+63 rc^5))-4 a^4 (2 ptc^2 (32-160 rc+360 rc^2-480 rc^3+420 rc^4-252 rc^5+105 rc^6-30 rc^7)+Lzci^2 (-128+560 rc-1080 rc^2+1200 rc^3-840 rc^4+378 rc^5-105 rc^6+15 rc^7))+a^2 (-20 ptc^2 rc^9+Lzci^2 (-256+1280 rc-2880 rc^2+3840 rc^3-3360 rc^4+2016 rc^5-840 rc^6+240 rc^7-45 rc^8+5 rc^9)));
ir7t=1/(a^2+(-2+rc) rc)^8 2 al^7 rc^7 (a^9 Lzci-16 a^2 ptc rc^7+a Lzci rc^8+4 ptc rc^8+4 a^8 ptc (-3+4 rc)-4 a^7 Lzci (6-12 rc+7 rc^2)-16 a^6 ptc (-4+12 rc-14 rc^2+7 rc^3)+2 a^5 Lzci (40-128 rc+168 rc^2-112 rc^3+35 rc^4)+8 a^4 ptc (-8+32 rc-56 rc^2+56 rc^3-35 rc^4+14 rc^5)-4 a^3 Lzci (16-64 rc+112 rc^2-112 rc^3+70 rc^4-28 rc^5+7 rc^6));
ir5t2=(4 al^5 rc^5 (a^6 (2-3 rc)-3 a^2 rc^5+rc^6+a^4 (-4+12 rc-15 rc^2+10 rc^3)))/(a^2+(-2+rc) rc)^6;
ir7z=1/(a^2+(-2+rc) rc)^8 2 a al^7 rc^7 (a^8 ptc-4 a^7 Lzci (-1+rc)+ptc rc^8-4 a^6 ptc (6-12 rc+7 rc^2)+4 a^5 Lzci (-10+24 rc-21 rc^2+7 rc^3)+2 a^4 ptc (40-128 rc+168 rc^2-112 rc^3+35 rc^4)-4 a^3 Lzci (-24+80 rc-112 rc^2+84 rc^3-35 rc^4+7 rc^5)-4 a^2 ptc (16-64 rc+112 rc^2-112 rc^3+70 rc^4-28 rc^5+7 rc^6)+4 a Lzci (-16+64 rc-112 rc^2+112 rc^3-70 rc^4+28 rc^5-7 rc^6+rc^7));
ir5tz=(2 a al^5  rc^5 (-a^6+rc^6+3 a^4 (4-8 rc+5 rc^2)+a^2 (-16+48 rc-60 rc^2+40 rc^3-15 rc^4)))/(a^2+(-2+rc) rc)^6;
ir5z2=(a^2 al^5 (-1+rc) rc^5 (16+3 a^4-32 rc+28 rc^2-12 rc^3+3 rc^4-2 a^2 (8-10 rc+5 rc^2)))/(a^2+(-2+rc) rc)^6;

kr10= 1/(2 (a^2+(-2+rc) rc)^11) al^10 rc^10 (a^12 (Lzci^2-4 ptc^2)-4 a Lzci ptc rc^11-8 ptc^2 rc^11+4 a^11 Lzci ptc (-10+11 rc)-20 a^9 Lzci ptc (-32+88 rc-88 rc^2+33 rc^3)+8 a^7 Lzci ptc (-336+1320 rc-2200 rc^2+1980 rc^3-990 rc^4+231 rc^5)-8 a^5 Lzci ptc (-512+2464 rc-5280 rc^2+6600 rc^3-5280 rc^4+2772 rc^5-924 rc^6+165 rc^7)+4 a^3 Lzci ptc (-512+2816 rc-7040 rc^2+10560 rc^3-10560 rc^4+7392 rc^5-3696 rc^6+1320 rc^7-330 rc^8+55 rc^9)+a^10 (-5 Lzci^2 (12-22 rc+11 rc^2)+4 ptc^2 (40-88 rc+55 rc^2))+10 a^8 (Lzci^2 (56-176 rc+220 rc^2-132 rc^3+33 rc^4)-4 ptc^2 (24-88 rc+132 rc^2-99 rc^3+33 rc^4))-2 a^6 (Lzci^2 (896-3696 rc+6600 rc^2-6600 rc^3+3960 rc^4-1386 rc^5+231 rc^6)-4 ptc^2 (224-1056 rc+2200 rc^2-2640 rc^3+1980 rc^4-924 rc^5+231 rc^6))+a^4 (Lzci^2 (2304-11264 rc+24640 rc^2-31680 rc^3+26400 rc^4-14784 rc^5+5544 rc^6-1320 rc^7+165 rc^8)-4 ptc^2 (256-1408 rc+3520 rc^2-5280 rc^3+5280 rc^4-3696 rc^5+1848 rc^6-660 rc^7+165 rc^8))+a^2 (44 ptc^2 rc^10+Lzci^2 (-1024+5632 rc-14080 rc^2+21120 rc^3-21120 rc^4+14784 rc^5-7392 rc^6+2640 rc^7-660 rc^8+110 rc^9-11 rc^10)));
kr8t=-(1/(a^2+(-2+rc) rc)^9)2 al^8 rc^8 (-2 a^10 ptc-18 a^2 ptc rc^8+a Lzci rc^9+4 ptc rc^9+a^9 Lzci (-8+9 rc)+12 a^8 ptc (4-9 rc+6 rc^2)-4 a^7 Lzci (-20+54 rc-54 rc^2+21 rc^3)-4 a^6 ptc (40-144 rc+216 rc^2-168 rc^3+63 rc^4)+6 a^5 Lzci (-32+120 rc-192 rc^2+168 rc^3-84 rc^4+21 rc^5)+8 a^4 ptc (16-72 rc+144 rc^2-168 rc^3+126 rc^4-63 rc^5+21 rc^6)-4 a^3 Lzci (-32+144 rc-288 rc^2+336 rc^3-252 rc^4+126 rc^5-42 rc^6+9 rc^7));
kr6t2=-((2 al^6 rc^6 (a^8-7 a^2 rc^6+2 rc^7+a^6 (-12+28 rc-21 rc^2)+a^4 (16-56 rc+84 rc^2-70 rc^3+35 rc^4)))/(a^2+(-2+rc) rc)^7);
kr8z= -(1/(a^2+(-2+rc) rc)^9)a al^8 rc^8 (a^9 Lzci+2 ptc rc^9+2 a^8 ptc (-8+9 rc)-4 a^7 Lzci (10-18 rc+9 rc^2)-8 a^6 ptc (-20+54 rc-54 rc^2+21 rc^3)+6 a^5 Lzci (40-120 rc+144 rc^2-84 rc^3+21 rc^4)+12 a^4 ptc (-32+120 rc-192 rc^2+168 rc^3-84 rc^4+21 rc^5)-4 a^3 Lzci (112-432 rc+720 rc^2-672 rc^3+378 rc^4-126 rc^5+21 rc^6)-8 a^2 ptc (-32+144 rc-288 rc^2+336 rc^3-252 rc^4+126 rc^5-42 rc^6+9 rc^7)+a Lzci (256-1152 rc+2304 rc^2-2688 rc^3+2016 rc^4-1008 rc^5+336 rc^6-72 rc^7+9 rc^8));
kr6tz=(2 a al^6 rc^6 (-rc^7+a^6 (-6+7 rc)+a^4 (32-84 rc+84 rc^2-35 rc^3)+a^2 (-32+112 rc-168 rc^2+140 rc^3-70 rc^4+21 rc^5)))/(a^2+(-2+rc) rc)^7;
kr6z2=(1/(2 (a^2+(-2+rc) rc)^7))a^2 al^6 rc^6 (-64+a^6+224 rc-336 rc^2+280 rc^3-140 rc^4+42 rc^5-7 rc^6-3 a^4 (8-14 rc+7 rc^2)+a^2 (80-224 rc+252 rc^2-140 rc^3+35 rc^4));

lr11= 1/(a^2+(-2+rc) rc)^12 2 al^11 rc^11 (a^13 Lzci ptc+a Lzci ptc rc^12+2 ptc^2 rc^12-6 a^11 Lzci ptc (10-20 rc+11 rc^2)+5 a^9 Lzci ptc (112-384 rc+528 rc^2-352 rc^3+99 rc^4)-4 a^7 Lzci ptc (448-2016 rc+3960 rc^2-4400 rc^3+2970 rc^4-1188 rc^5+231 rc^6)+3 a^5 Lzci ptc (768-4096 rc+9856 rc^2-14080 rc^3+13200 rc^4-8448 rc^5+3696 rc^6-1056 rc^7+165 rc^8)-2 a^3 Lzci ptc (512-3072 rc+8448 rc^2-14080 rc^3+15840 rc^4-12672 rc^5+7392 rc^6-3168 rc^7+990 rc^8-220 rc^9+33 rc^10)+a^12 (-3 Lzci^2 (-1+rc)+2 ptc^2 (-5+6 rc))+a^10 (4 ptc^2 (40-120 rc+132 rc^2-55 rc^3)+5 Lzci^2 (-14+36 rc-33 rc^2+11 rc^3))-2 a^8 (Lzci^2 (-224+840 rc-1320 rc^2+1100 rc^3-495 rc^4+99 rc^5)-3 ptc^2 (-112+480 rc-880 rc^2+880 rc^3-495 rc^4+132 rc^5))+2 a^6 (4 ptc^2 (128-672 rc+1584 rc^2-2200 rc^3+1980 rc^4-1188 rc^5+462 rc^6-99 rc^7)+3 Lzci^2 (-192+896 rc-1848 rc^2+2200 rc^3-1650 rc^4+792 rc^5-231 rc^6+33 rc^7))+a^4 (Lzci^2 (1280-6912 rc+16896 rc^2-24640 rc^3+23760 rc^4-15840 rc^5+7392 rc^6-2376 rc^7+495 rc^8-55 rc^9)+2 ptc^2 (-256+1536 rc-4224 rc^2+7040 rc^3-7920 rc^4+6336 rc^5-3696 rc^6+1584 rc^7-495 rc^8+110 rc^9))+a^2 (-12 ptc^2 rc^11+Lzci^2 (-512+3072 rc-8448 rc^2+14080 rc^3-15840 rc^4+12672 rc^5-7392 rc^6+3168 rc^7-990 rc^8+220 rc^9-33 rc^10+3 rc^11)));
lr9t= 1/(a^2+(-2+rc) rc)^10 2 al^9 rc^9 (-a^11 Lzci-20 a^2 ptc rc^9+a Lzci rc^10+4 ptc rc^10-4 a^10 ptc (-4+5 rc)+5 a^9 Lzci (8-16 rc+9 rc^2)+20 a^8 ptc (-8+24 rc-27 rc^2+12 rc^3)-10 a^7 Lzci (24-80 rc+108 rc^2-72 rc^3+21 rc^4)-8 a^6 ptc (-48+200 rc-360 rc^2+360 rc^3-210 rc^4+63 rc^5)+2 a^5 Lzci (224-960 rc+1800 rc^2-1920 rc^3+1260 rc^4-504 rc^5+105 rc^6)+8 a^4 ptc (-32+160 rc-360 rc^2+480 rc^3-420 rc^4+252 rc^5-105 rc^6+30 rc^7)+a^3 Lzci (-256+1280 rc-2880 rc^2+3840 rc^3-3360 rc^4+2016 rc^5-840 rc^6+240 rc^7-45 rc^8));
lr7t2=(4 al^7 rc^7 (-4 a^2 rc^7+rc^8+a^8 (-3+4 rc)-4 a^6 (-4+12 rc-14 rc^2+7 rc^3)+2 a^4 (-8+32 rc-56 rc^2+56 rc^3-35 rc^4+14 rc^5)))/(a^2+(-2+rc) rc)^8;
lr9z= -(1/(a^2+(-2+rc) rc)^10)2 a al^9 rc^9 (a^10 ptc-5 a^9 Lzci (-1+rc)-ptc rc^10-5 a^8 ptc (8-16 rc+9 rc^2)+20 a^7 Lzci (-4+10 rc-9 rc^2+3 rc^3)+10 a^6 ptc (24-80 rc+108 rc^2-72 rc^3+21 rc^4)-6 a^5 Lzci (-56+200 rc-300 rc^2+240 rc^3-105 rc^4+21 rc^5)-2 a^4 ptc (224-960 rc+1800 rc^2-1920 rc^3+1260 rc^4-504 rc^5+105 rc^6)+4 a^3 Lzci (-128+560 rc-1080 rc^2+1200 rc^3-840 rc^4+378 rc^5-105 rc^6+15 rc^7)+a^2 ptc (256-1280 rc+2880 rc^2-3840 rc^3+3360 rc^4-2016 rc^5+840 rc^6-240 rc^7+45 rc^8)+a Lzci (256-1280 rc+2880 rc^2-3840 rc^3+3360 rc^4-2016 rc^5+840 rc^6-240 rc^7+45 rc^8-5 rc^9));
lr7tz=(1/((a^2+(-2+rc) rc)^8))2 a al^7  rc^7 (a^8+rc^8-4 a^6 (6-12 rc+7 rc^2)+a^4 (80-256 rc+336 rc^2-224 rc^3+70 rc^4)-4 a^2 (16-64 rc+112 rc^2-112 rc^3+70 rc^4-28 rc^5+7 rc^6));
lr7z2=-(1/((a^2+(-2+rc) rc)^8))4 a^2 al^7 (-1+rc) rc^7 (-16+a^6+48 rc-64 rc^2+48 rc^3-22 rc^4+6 rc^5-rc^6+a^4 (-10+14 rc-7 rc^2)+a^2 (24-56 rc+56 rc^2-28 rc^3+7 rc^4));

mr12= -(1/(2 (a^2+(-2+rc) rc)^13)) al^12 rc^12 (a^14 (Lzci^2-4 ptc^2)+4 a Lzci ptc rc^13+8 ptc^2 rc^13+4 a^13 Lzci ptc (-12+13 rc)-8 a^11 Lzci ptc (-140+390 rc-390 rc^2+143 rc^3)+4 a^9 Lzci ptc (-1792+7280 rc-12480 rc^2+11440 rc^3-5720 rc^4+1287 rc^5)-16 a^7 Lzci ptc (-1152+5824 rc-13104 rc^2+17160 rc^3-14300 rc^4+7722 rc^5-2574 rc^6+429 rc^7)+4 a^5 Lzci ptc (-5120+29952 rc-79872 rc^2+128128 rc^3-137280 rc^4+102960 rc^5-54912 rc^6+20592 rc^7-5148 rc^8+715 rc^9)-8 a^3 Lzci ptc (-1024+6656 rc-19968 rc^2+36608 rc^3-45760 rc^4+41184 rc^5-27456 rc^6+13728 rc^7-5148 rc^8+1430 rc^9-286 rc^10+39 rc^11)+a^12 (-6 Lzci^2 (14-26 rc+13 rc^2)+8 ptc^2 (30-65 rc+39 rc^2))+a^10 (5 Lzci^2 (224-728 rc+936 rc^2-572 rc^3+143 rc^4)-4 ptc^2 (560-2080 rc+3120 rc^2-2288 rc^3+715 rc^4))-4 a^8 (Lzci^2 (1344-5824 rc+10920 rc^2-11440 rc^3+7150 rc^4-2574 rc^5+429 rc^6)-2 ptc^2 (896-4368 rc+9360 rc^2-11440 rc^3+8580 rc^4-3861 rc^5+858 rc^6))+a^6 (3 Lzci^2 (3840-19968 rc+46592 rc^2-64064 rc^3+57200 rc^4-34320 rc^5+13728 rc^6-3432 rc^7+429 rc^8)-4 ptc^2 (2304-13312 rc+34944 rc^2-54912 rc^3+57200 rc^4-41184 rc^5+20592 rc^6-6864 rc^7+1287 rc^8))-2 a^4 (Lzci^2 (5632-33280 rc+89856 rc^2-146432 rc^3+160160 rc^4-123552 rc^5+68640 rc^6-27456 rc^7+7722 rc^8-1430 rc^9+143 rc^10)-4 ptc^2 (512-3328 rc+9984 rc^2-18304 rc^3+22880 rc^4-20592 rc^5+13728 rc^6-6864 rc^7+2574 rc^8-715 rc^9+143 rc^10))+a^2 (-52 ptc^2 rc^12+Lzci^2 (4096-26624 rc+79872 rc^2-146432 rc^3+183040 rc^4-164736 rc^5+109824 rc^6-54912 rc^7+20592 rc^8-5720 rc^9+1144 rc^10-156 rc^11+13 rc^12)));
mr10t= -(1/(a^2+(-2+rc) rc)^11)2 al^10 rc^10 (2 a^12 ptc+a^11 Lzci (10-11 rc)-22 a^2 ptc rc^10+a Lzci rc^11+4 ptc rc^11-2 a^10 ptc (40-88 rc+55 rc^2)+5 a^9 Lzci (-32+88 rc-88 rc^2+33 rc^3)+20 a^8 ptc (24-88 rc+132 rc^2-99 rc^3+33 rc^4)+2 a^7 Lzci (336-1320 rc+2200 rc^2-1980 rc^3+990 rc^4-231 rc^5)-4 a^6 ptc (224-1056 rc+2200 rc^2-2640 rc^3+1980 rc^4-924 rc^5+231 rc^6)+2 a^5 Lzci (-512+2464 rc-5280 rc^2+6600 rc^3-5280 rc^4+2772 rc^5-924 rc^6+165 rc^7)+2 a^4 ptc (256-1408 rc+3520 rc^2-5280 rc^3+5280 rc^4-3696 rc^5+1848 rc^6-660 rc^7+165 rc^8)+a^3 Lzci (512-2816 rc+7040 rc^2-10560 rc^3+10560 rc^4-7392 rc^5+3696 rc^6-1320 rc^7+330 rc^8-55 rc^9));
mr8t2=1/(a^2+(-2+rc) rc)^9 2 al^8 rc^8 (a^10+9 a^2 rc^8-2 rc^9-6 a^8 (4-9 rc+6 rc^2)+2 a^6 (40-144 rc+216 rc^2-168 rc^3+63 rc^4)-4 a^4 (16-72 rc+144 rc^2-168 rc^3+126 rc^4-63 rc^5+21 rc^6));
mr10z= 1/(a^2+(-2+rc) rc)^11 a al^10 rc^10 (a^11 Lzci-2 ptc rc^11+2 a^10 ptc (-10+11 rc)-5 a^9 Lzci (12-22 rc+11 rc^2)-10 a^8 ptc (-32+88 rc-88 rc^2+33 rc^3)+10 a^7 Lzci (56-176 rc+220 rc^2-132 rc^3+33 rc^4)+4 a^6 ptc (-336+1320 rc-2200 rc^2+1980 rc^3-990 rc^4+231 rc^5)-2 a^5 Lzci (896-3696 rc+6600 rc^2-6600 rc^3+3960 rc^4-1386 rc^5+231 rc^6)-4 a^4 ptc (-512+2464 rc-5280 rc^2+6600 rc^3-5280 rc^4+2772 rc^5-924 rc^6+165 rc^7)+a^3 Lzci (2304-11264 rc+24640 rc^2-31680 rc^3+26400 rc^4-14784 rc^5+5544 rc^6-1320 rc^7+165 rc^8)+2 a^2 ptc (-512+2816 rc-7040 rc^2+10560 rc^3-10560 rc^4+7392 rc^5-3696 rc^6+1320 rc^7-330 rc^8+55 rc^9)+a Lzci (-1024+5632 rc-14080 rc^2+21120 rc^3-21120 rc^4+14784 rc^5-7392 rc^6+2640 rc^7-660 rc^8+110 rc^9-11 rc^10));
mr8tz=-1/(a^2+(-2+rc) rc)^9 2 a al^8  rc^8 (rc^9+a^8 (-8+9 rc)-4 a^6 (-20+54 rc-54 rc^2+21 rc^3)+6 a^4 (-32+120 rc-192 rc^2+168 rc^3-84 rc^4+21 rc^5)-4 a^2 (-32+144 rc-288 rc^2+336 rc^3-252 rc^4+126 rc^5-42 rc^6+9 rc^7));
mr8z2=-1/(2 (a^2+(-2+rc) rc)^9) a^2 al^8 rc^8 (256+a^8-1152 rc+2304 rc^2-2688 rc^3+2016 rc^4-1008 rc^5+336 rc^6-72 rc^7+9 rc^8-4 a^6 (10-18 rc+9 rc^2)+6 a^4 (40-120 rc+144 rc^2-84 rc^3+21 rc^4)-4 a^2 (112-432 rc+720 rc^2-672 rc^3+378 rc^4-126 rc^5+21 rc^6));

Subscript[A, rs]=(Sqrt[ap2 ar2] Sqrt[ap2/Sqrt[ap2 ar2]] bp2)/(Sqrt[2] ap2)+(3 Sqrt[ap2 ar2] Sqrt[ap2/Sqrt[ap2 ar2]] br2)/(Sqrt[2] ar2);
Subscript[A, r12ts]=Sqrt[2] Sqrt[ap2/Sqrt[ap2 ar2]] bt ;
Subscript[A, r12zs]=Sqrt[2] Sqrt[ap2/Sqrt[ap2 ar2]] bz;
Subscript[A, s3]=(Sqrt[ap2 ar2] Sqrt[ap2/Sqrt[ap2 ar2]] bp2)/(Sqrt[2] ap2)-(Sqrt[ap2 ar2] Sqrt[ap2/Sqrt[ap2 ar2]] br2)/(Sqrt[2] ar2);
Subscript[A, tzs]=Subscript[A, r12ts] Jt+Jz  Subscript[A, r12zs];
Subscript[B, r]=cp2/2+(3 ap2 cr2)/(2 ar2);
Subscript[B, t2]=ct2;
Subscript[B, rt]=(Sqrt[ap2 ar2] ct)/ar2;
Subscript[B, z2]=cz2;
Subscript[B, rz]=(Sqrt[ap2 ar2] cz)/ar2;
Subscript[B, ttz]=ctz;
Subscript[B, rc2]=-((2 ap2 cr2)/ar2);
Subscript[B, rtc2]= -((Sqrt[ap2 ar2] ct)/ar2);
Subscript[B, rzc2]= -((Sqrt[ap2 ar2] cz)/ar2);
Subscript[B, rc4]= -(cp2/2)+(ap2 cr2)/(2 ar2);
Subscript[B, rtz]= Subscript[B, rz]Jz+Subscript[B, rt]Jt;
 Subscript[B, tz]= Subscript[B, t2]Jt^2+ Subscript[B, ttz]Jt Jz+ Subscript[B, z2] Jz^2;
Subscript[B, tzc2]= Subscript[B, rzc2]Jz+Jt Subscript[B, rtc2];
Subscript[w, r2s]=(5 ap2 Sqrt[ap2/Sqrt[ap2 ar2]] dr4)/(Sqrt[2] ar2);
Subscript[w, r32ts]=(3 Sqrt[ap2 ar2] Sqrt[ap2/Sqrt[ap2 ar2]] dr2t)/(Sqrt[2] ar2);
Subscript[w, r12t2s]=Sqrt[2] Sqrt[ap2/Sqrt[ap2 ar2]] dt2;
Subscript[w, r32zs]=(3 Sqrt[ap2 ar2] Sqrt[ap2/Sqrt[ap2 ar2]] dr2z)/(Sqrt[2] ar2);
Subscript[w, r12z2s]= Sqrt[2] Sqrt[ap2/Sqrt[ap2 ar2]] dz2;
Subscript[w, r12tzs]=Sqrt[2] Sqrt[ap2/Sqrt[ap2 ar2]] dtz;
Subscript[w, rs3]= -((5 ap2 Sqrt[ap2/Sqrt[ap2 ar2]] dr4)/(2 Sqrt[2] ar2));
Subscript[w, r32ts3]=-((Sqrt[ap2 ar2] Sqrt[ap2/Sqrt[ap2 ar2]] dr2t)/(Sqrt[2] ar2));
Subscript[w, r32zs3]=-((Sqrt[ap2 ar2] Sqrt[ap2/Sqrt[ap2 ar2]] dr2z)/(Sqrt[2] ar2));
Subscript[w, s5]=(ap2 Sqrt[ap2/Sqrt[ap2 ar2]] dr4)/(2 Sqrt[2] ar2);
Subscript[w, rtzs]= Subscript[w, r32zs]Jz+Jt Subscript[w, r32ts];
Subscript[w, tzs]= Subscript[w, r12t2s]Jt^2+Subscript[w, r12z2s]Jz^2+Jz Jt  Subscript[w, r12tzs];
Subscript[w, tzs3]= Subscript[w, r32ts3]Jt+Jz  Subscript[w, r32zs3];
Subscript[F, r]=(5 ap2 Sqrt[ap2 ar2] er6)/(2 ar2^2); 
Subscript[F, rt]= (3 ap2 er4t)/(2 ar2);
Subscript[F, t2]= (Sqrt[ap2 ar2] er2t2)/ar2;
Subscript[F, rz]=(3 ap2 er4z)/(2 ar2);
Subscript[F, z2]= (Sqrt[ap2 ar2] er2z2)/ar2;
Subscript[F, ttz]= (Sqrt[ap2 ar2] er2tz)/ar2;
Subscript[F, rc2]=-((15 ap2 Sqrt[ap2 ar2] er6)/(4 ar2^2));
Subscript[F, rtc2]=-((2 ap2 er4t )/ar2);
Subscript[F, t2c2]=-((Sqrt[ap2 ar2] er2t2 )/ar2);
Subscript[F, rzc2 ]=-((2 ap2 er4z )/ar2);
Subscript[F, z2c2]=-((Sqrt[ap2 ar2] er2z2 )/ar2);
Subscript[F, ttzc2]=-((Sqrt[ap2 ar2] er2tz )/ar2);
Subscript[F, rc4]=(3 ap2 Sqrt[ap2 ar2] er6 )/(2 ar2^2);
Subscript[F, tc4]= (ap2 er4t )/(2 ar2);
Subscript[F, zc4]=(ap2 er4z )/(2 ar2);
Subscript[F, rc6]=-((ap2 Sqrt[ap2 ar2] er6 )/(4 ar2^2));
Subscript[F, rtz]= Subscript[F, rz]Jz +Jt Subscript[F, rt];
 Subscript[F, tz]= Subscript[F, t2]Jt^2+ Subscript[F, ttz]Jt Jz+Jz^2 Subscript[F, z2];
Subscript[F, rtzc2]= Subscript[F, rzc2]Jz+Jt Subscript[F, rtc2];
Subscript[F, tzc2]= Subscript[F, t2c2] Jt^2+ Subscript[F, ttzc2]Jt Jz+Jz^2 Subscript[F, z2c2];
Subscript[F, tzc4]= Subscript[F, tc4]Jt+Jz Subscript[F, zc4];
Subscript[G, r2s]=(35 ap2 Sqrt[ap2 ar2] fr7 Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2);
Subscript[G, rts]=+((5 ap2 fr5t  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));
 Subscript[G, rzs]=+((5 ap2 fr5z  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));
Subscript[G, ttzs]=(3 Sqrt[ap2 ar2] fr3tz Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(Sqrt[2] ar2);
Subscript[G, t2s]=+((3 Sqrt[ap2 ar2] fr3t2  Sqrt[(ap2 /Sqrt[ap2 ar2])]  )/(Sqrt[2] ar2));
Subscript[G, z2s]=+((3 Sqrt[ap2 ar2] fr3z2 Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));
Subscript[G, r2s3]=-((21 ap2 Sqrt[ap2 ar2] fr7  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2));
Subscript[G, rts3]=-((5 ap2 fr5t Sqrt[ap2/Sqrt[ap2 ar2]])/(2 Sqrt[2] ar2));
 Subscript[G, t2s3]=-((Sqrt[ap2 ar2] fr3t2  Sqrt[(ap2/Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));
Subscript[G, rzs3]= -((5 ap2 fr5z Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2));
Subscript[G, z2s3]=-((Sqrt[ap2 ar2] fr3z2  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));

Subscript[G, ttzs3]=-((Sqrt[ap2 ar2] fr3tz  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));
 Subscript[G, rs5]=(7 ap2 Sqrt[ap2 ar2] fr7 Sqrt[ap2 /Sqrt[ap2 ar2]])/(4 Sqrt[2] ar2^2);Subscript[G, ts5]=+((ap2 fr5t Sqrt[ap2 /Sqrt[ap2 ar2]])/(2 Sqrt[2] ar2));Subscript[G, zs5]=+((ap2 fr5z Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2));
Subscript[G, s7]=-((ap2 Sqrt[ap2 ar2] fr7  Sqrt[ap2 /Sqrt[ap2 ar2]])/(4 Sqrt[2] ar2^2));
Subscript[G, rtzs]= Subscript[G, rzs]Jz+Jt Subscript[G, rts];
Subscript[G, tzs]= Subscript[G, t2s]Jt^2+Jz^2 Subscript[G, z2s]+Jt Jz Subscript[G, ttzs];
Subscript[G, rtzs3]= Subscript[G, rzs3] Jz+Jt Subscript[G, rts3];
Subscript[G, tzs3]= Subscript[G, t2s3]Jt^2+Jz^2 Subscript[G, z2s3]+Jt Jz Subscript[G, ttzs3];
Subscript[G, tzs5]= Subscript[G, ts5]Jt+Jz Subscript[G, zs5];

Subscript[Y, r]= (35 ap2^2 gr8)/(8 ar2^2); 
Subscript[Y, ttz]=-((2 ap2 gr4tz )/ar2);
Subscript[Y, rt]=+((5 ap2 Sqrt[ap2 ar2] gr6t )/(2 ar2^2));Subscript[Y, t2]=+((3 ap2 gr4t2 )/(2 ar2));Subscript[Y, rz]=+((5 ap2 Sqrt[ap2 ar2] gr6z )/(2 ar2^2));Subscript[Y, tz]=+((3 ap2 gr4tz )/(2 ar2));Subscript[Y, z2]=+((3 ap2 gr4z2 )/(2 ar2));
Subscript[Y, rc2]=-((7 (ap2^2) gr8 )/ar2^2);Subscript[Y, t2c2]=-((2 ap2 gr4t2 )/ar2);
Subscript[Y, ttzc2]=(2 ap2 gr4tz )/ar2;Subscript[Y, rzc2]=-((15 ap2 Sqrt[ap2 ar2] gr6z )/(4 ar2^2));Subscript[Y, z2c2]=-((2 ap2 gr4z2 )/ar2);Subscript[Y, rc4]=+((7 (ap2^2) gr8 )/(2 ar2^2));Subscript[Y, rtc4]=+((3 ap2 Sqrt[ap2 ar2] gr6t )/(2 ar2^2));Subscript[Y, t2c4]=+((ap2 gr4t2 )/(2 ar2));Subscript[Y, rzc4]=+((3 ap2 Sqrt[ap2 ar2] gr6z )/(2 ar2^2));Subscript[Y, ttzc4]=+((ap2 gr4tz )/(2 ar2));Subscript[Y, z2c4]=+((ap2 gr4z2 )/(2 ar2));Subscript[Y, rc6]=-(((ap2^2) gr8 )/ar2^2);Subscript[Y, rtc6]=-((ap2 Sqrt[ap2 ar2] gr6t )/(4 ar2^2));Subscript[Y, rzc6]=-((ap2 Sqrt[ap2 ar2] gr6z )/(4 ar2^2));Subscript[Y, rc8]=+(((ap2^2) gr8 )/(8 ar2^2));
Subscript[Y, rtc2]=-((15 ap2 Sqrt[ap2 ar2] gr6t )/(4 ar2^2));
Subscript[Y, rtz]= Subscript[Y, rz] Jz+Jt Subscript[Y, rt];
 Subscript[Y, tz]= Subscript[Y, t2]Jt^2+Jz Jt Subscript[Y, ttz]+Jz^2 Subscript[Y, z2];
Subscript[Y, rtzc2]= Subscript[Y, rzc2]Jz+Jt Subscript[Y, rtc2];
Subscript[Y, tzc2]= Subscript[Y, t2c2]Jt^2+ Subscript[Y, ttzc2]Jt Jz+Jz^2 Subscript[Y, z2c2];
Subscript[Y, rtzc4]= Subscript[Y, rzc4]Jz+Jt Subscript[Y, rtc4];
Subscript[Y, tzc4]= Subscript[Y, t2c4]Jt^2+ Subscript[Y, ttzc4]Jt Jz+Jz^2 Subscript[Y, z2c4];
Subscript[Y, tzc6]= Subscript[Y, rtc6]Jt+Jz Subscript[Y, rzc6];
Subscript[L, r2s]=(63 (ap2^2) ir9  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2);Subscript[L, rts]=+((35 ap2 Sqrt[ap2 ar2] ir7t  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2));Subscript[L, t2s]=+((5 ap2 ir5t2 Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));Subscript[L, rzs]=+((35 ap2 Sqrt[ap2 ar2] ir7z Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2));Subscript[L, ttzs]=+((5 ap2 ir5tz Sqrt[(ap2/Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));Subscript[L, z2s]=+((5 ap2 ir5z2  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));Subscript[L, r2s3]=-((21 (ap2^2) ir9 Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2^2));Subscript[L, rts3]=-((21 ap2 Sqrt[ap2 ar2] ir7t  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2));
Subscript[L, t2s3]=-((5 ap2 ir5t2  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2));Subscript[L, rzs3]=-((21 ap2 Sqrt[ap2 ar2] ir7z  Sqrt[(ap2/Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2));Subscript[L, ttzs3]=-((5 ap2 ir5tz  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2));Subscript[L, z2s3]=-((5 ap2 ir5z2 Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2));Subscript[L, r2s5]=+((9 ap2^2 ir9 Sqrt[ap2 /Sqrt[ap2 ar2]])/(2 Sqrt[2] ar2^2));Subscript[L, rts5]=+((7 ap2 Sqrt[ap2 ar2] ir7t  Sqrt[ap2 /Sqrt[ap2 ar2]])/(4 Sqrt[2] ar2^2));Subscript[L, t2s5]=+((ap2 ir5t2  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2));Subscript[L, rzs5]=+((7 ap2 Sqrt[ap2 ar2] ir7z  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2));Subscript[L, ttzs5]=+((ap2 ir5tz Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2));Subscript[L, z2s5]=+((ap2 ir5z2  Sqrt[(ap2/Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2));Subscript[L, rS7]=-((9 (ap2^2) ir9 Sqrt[(ap2/Sqrt[ap2 ar2])] )/(8 Sqrt[2] ar2^2));Subscript[L, tS7]=-((ap2 Sqrt[ap2 ar2] ir7t  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2));Subscript[L, zS7]=-((ap2 Sqrt[ap2 ar2] ir7z  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2));Subscript[L, rs9]=+(((ap2^2) ir9 Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(8 Sqrt[2] ar2^2));
Subscript[L, rtzs]= Subscript[L, rzs]Jz+Jt Subscript[L, rts];
Subscript[L, tzs]= Subscript[L, t2s]Jt^2+Jz^2 Subscript[L, z2s]+Jt Jz Subscript[L, ttzs];
Subscript[L, rtzs3]= Subscript[L, rzs3]Jz+Subscript[L, rts3] Jt;
Subscript[L, tzs3]= Subscript[L, t2s3]Jt^2+Jz^2 Subscript[L, z2s3]+Jt Jz Subscript[L, ttzs3];
Subscript[L, rtzs5]= Subscript[L, rzs5]Jz+Jt Subscript[L, rts5];
Subscript[L, tzs5]= Subscript[L, t2s5]Jt^2+Jz^2 Subscript[L, z2s5]+Jt Jz Subscript[L, ttzs5];
Subscript[L, tzS7]=Subscript[L, tS7]Jt+Jz Subscript[L, zS7];
Subscript[M, r]=(63 ap2^2 Sqrt[ap2 ar2]  kr10)/(8 ar2^3);Subscript[M, t2]=+((5 ap2 Sqrt[ap2 ar2]  kr6t2)/(2 ar2^2));Subscript[M, ttz]=+((5 ap2 Sqrt[ap2 ar2]  kr6tz)/(2 ar2^2));Subscript[M, z2]=(5 ap2 Sqrt[ap2 ar2]  kr6z2)/(2 ar2^2);Subscript[M, rt]=+((35 ap2^2  kr8t)/(8 ar2^2));Subscript[M, rz]=+((35 ap2^2  kr8z)/(8 ar2^2));Subscript[M, rc2]=-((105 (ap2^2) Sqrt[ap2 ar2]  kr10 )/(8 ar2^3));Subscript[M, t2c2]=-((15 ap2 Sqrt[ap2 ar2]  kr6t2 )/(4 ar2^2));Subscript[M, ttzc2]=-((15 ap2 Sqrt[ap2 ar2]  kr6tz )/(4 ar2^2));
Subscript[M, z2c2]=-((15 ap2 Sqrt[ap2 ar2]  kr6z2)/(4 ar2^2));
Subscript[M, rtc2]=-((7 ap2^2  kr8t)/ar2^2);Subscript[M, rzc2]=-((7 (ap2^2)  kr8z )/ar2^2);Subscript[M, rc4]=+((15 (ap2^2) Sqrt[ap2 ar2]  kr10 )/(2 ar2^3));Subscript[M, t2c4]=+((3 ap2 Sqrt[ap2 ar2]  kr6t2 )/(2 ar2^2));Subscript[M, ttzc4]=+((3 ap2 Sqrt[ap2 ar2]  kr6tz )/(2 ar2^2));Subscript[M, z2c4]=+((3 ap2 Sqrt[ap2 ar2]  kr6z2 )/(2 ar2^2));Subscript[M, rtc4]=+((7 ap2^2  kr8t)/(2 ar2^2));Subscript[M, rzc4]=+((7 ap2^2 kr8z)/(2 ar2^2));Subscript[M, rc6]=-((45 (ap2^2) Sqrt[ap2 ar2]  kr10 )/(16 ar2^3));Subscript[M, t2c6]=-((ap2 Sqrt[ap2 ar2]  kr6t2)/(4 ar2^2));Subscript[M, ttzc6]=-((ap2 Sqrt[ap2 ar2]  kr6tz )/(4 ar2^2));Subscript[M, z2c6]=-((ap2 Sqrt[ap2 ar2]  kr6z2 )/(4 ar2^2));Subscript[M, rtc6]=-(((ap2^2)  kr8t )/ar2^2);Subscript[M, rzc6]=-(((ap2^2)  kr8z )/ar2^2);Subscript[M, rc8]=+((5 (ap2^2) Sqrt[ap2 ar2]  kr10 )/(8 ar2^3));Subscript[M, tc8]=+(((ap2^2)  kr8t )/(8 ar2^2));Subscript[M, zc8]=+(((ap2^2)  kr8z )/(8 ar2^2));Subscript[M, rc10]=-(((ap2^2) Sqrt[ap2 ar2] kr10 )/(16 ar2^3));
Subscript[M, rtz]= Subscript[M, rz]Jz+Jt Subscript[M, rt];
 Subscript[M, tz]= Subscript[M, t2]Jt^2+Jt Jz  Subscript[M, ttz]+Jz^2  Subscript[M, z2];
Subscript[M, rtzc2]= Subscript[M, rzc2]Jz+Jt Subscript[M, rtc2];
 Subscript[M, tzc2]= Subscript[M, t2c2]Jt^2+Jt Jz  Subscript[M, ttzc2]+Jz^2 Subscript[M, z2c2];
Subscript[M, rtzc4]= Subscript[M, rzc4]Jz+Jt Subscript[M, rtc4];
 Subscript[M, tzc4]= Subscript[M, t2c4]Jt^2+Jt Jz  Subscript[M, ttzc4]+Jz^2  Subscript[M, z2c4];
Subscript[M, rtzc6]= Subscript[M, rzc6]Jz+Jt Subscript[M, rtc6];
 Subscript[M, tzc6]= Subscript[M, t2c6]Jt^2+Jt Jz  Subscript[M, ttzc6]+Jz^2  Subscript[M, z2c6];
Subscript[M, tzc8]=Subscript[M, tc8]Jt+Jz Subscript[M, zc8];


Subscript[X, r2s]=(231 (ap2^2) Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])] lr11 )/(8 Sqrt[2] ar2^3);Subscript[X, t2s]=+((35 ap2 Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr7t2 )/(4 Sqrt[2] ar2^2));Subscript[X, ttzs]=+((35 ap2 Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr7tz )/(4 Sqrt[2] ar2^2));Subscript[X, z2s]=+((35 ap2 Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr7z2 )/(4 Sqrt[2] ar2^2));Subscript[X, rts]=+((63 (ap2^2) Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr9t )/(4 Sqrt[2] ar2^2));Subscript[X, rzs]=+((63 (ap2^2) Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr9z )/(4 Sqrt[2] ar2^2));Subscript[X, r2s3]=-((165 ap2^2 Sqrt[ap2 ar2]  Sqrt[ap2 /Sqrt[ap2 ar2]] lr11)/(8 Sqrt[2] ar2^3));Subscript[X, t2s3]=-((21 ap2 Sqrt[ap2 ar2]  Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr7t2 )/(4 Sqrt[2] ar2^2));Subscript[X, ttzs3]=-((21 ap2 Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr7tz )/(4 Sqrt[2] ar2^2));Subscript[X, z2s3]=-((21 ap2 Sqrt[ap2 ar2] Sqrt[(ap2/Sqrt[ap2 ar2])]  lr7z2 )/(4 Sqrt[2] ar2^2));Subscript[X, rts3]=-((21 (ap2^2)  Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr9t )/(2 Sqrt[2] ar2^2));Subscript[X, rzs3]=-((21 (ap2^2)  Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr9z )/(2 Sqrt[2] ar2^2));Subscript[X, r2s5]=+((165 (ap2^2) Sqrt[ap2 ar2]  Sqrt[(ap2 /Sqrt[ap2 ar2])] lr11 )/(16 Sqrt[2] ar2^3));Subscript[X, t2s5]=+((7 ap2 Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr7t2 )/(4 Sqrt[2] ar2^2));Subscript[X, ttzs5]=+((7 ap2 Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])] lr7tz )/(4 Sqrt[2] ar2^2));Subscript[X, z2s5]=+((7 ap2 Sqrt[ap2 ar2]  Sqrt[ap2 /Sqrt[ap2 ar2]]  lr7z2)/(4 Sqrt[2] ar2^2));Subscript[X, rts5]=+((9 (ap2^2) Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr9t )/(2 Sqrt[2] ar2^2));Subscript[X, rzs5]=+((9 (ap2^2) Sqrt[(ap2 /Sqrt[ap2 ar2])] lr9z )/(2 Sqrt[2] ar2^2));Subscript[X, r2s7]=-((55 (ap2^2) Sqrt[ap2 ar2]  Sqrt[(ap2 /Sqrt[ap2 ar2])] lr11 )/(16 Sqrt[2] ar2^3));Subscript[X, t2s7]=-((ap2 Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])] lr7t2 )/(4 Sqrt[2] ar2^2));Subscript[X, ttzs7]=-((ap2 Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])] lr7tz )/(4 Sqrt[2] ar2^2));Subscript[X, z2s7]=-((ap2 Sqrt[ap2 ar2]  Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr7z2 )/(4 Sqrt[2] ar2^2));Subscript[X, rts7]=-((9 (ap2^2)  Sqrt[(ap2 /Sqrt[ap2 ar2])] lr9t )/(8 Sqrt[2] ar2^2));Subscript[X, rzs7]=-((9 (ap2^2) Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr9z )/(8 Sqrt[2] ar2^2));Subscript[X, rS9]=+((11 (ap2^2) Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])] lr11 )/(16 Sqrt[2] ar2^3));Subscript[X, ts9]=+(((ap2^2) Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr9t )/(8 Sqrt[2] ar2^2));Subscript[X, zs9]=+(((ap2^2)  Sqrt[(ap2 /Sqrt[ap2 ar2])] lr9z )/(8 Sqrt[2] ar2^2));Subscript[X, S11]=-(((ap2^2) Sqrt[ap2 ar2]  Sqrt[(ap2 /Sqrt[ap2 ar2])] lr11 )/(16 Sqrt[2] ar2^3));
Subscript[X, rtzs]= Subscript[X, rzs]Jz+Jt Subscript[X, rts];
Subscript[X, tzs]= Subscript[X, t2s]Jt^2+Jz^2 Subscript[X, z2s]+Jt Jz Subscript[X, ttzs];
Subscript[X, rtzs3]= Subscript[X, rzs3]Jz +Jt Subscript[X, rts3];
Subscript[X, tzs3]= Subscript[X, t2s3] Jt^2+Jz^2 Subscript[X, z2s3]+Jt Jz Subscript[X, ttzs3];
Subscript[X, rtzs5]= Subscript[X, rzs5]Jz+Jt Subscript[X, rts5];
Subscript[X, tzs5]= Subscript[X, t2s5]Jt^2+Jz^2 Subscript[X, z2s5]+Jt Jz Subscript[X, ttzs5];
Subscript[X, rtzs7]= Subscript[X, rzs7]Jz+Jt Subscript[X, rts7];
Subscript[X, tzs7]= Subscript[X, t2s7]Jt^2+Jz^2 Subscript[X, z2s7]+Jt Jz Subscript[X, ttzs7];
Subscript[X, tzS9]=Subscript[X, zs9]Jz+Jt Subscript[X, ts9];
Subscript[S, rt]=(63 ap2^2 Sqrt[ap2 ar2]   mr10t)/(8 ar2^3);Subscript[S, rz]=+((63 ap2^2 Sqrt[ap2 ar2]  mr10z)/(8 ar2^3));Subscript[S, r]=+((231 ap2^3  mr12)/(16 ar2^3));Subscript[S, t2]=+((35 ap2^2  mr8t2)/(8 ar2^2));Subscript[S, ttz]=+((35 ap2^2  mr8tz)/(8 ar2^2));Subscript[S, z2]=+((35 ap2^2  mr8z2)/(8 ar2^2));Subscript[S, rtc2]=-((105 (ap2^2) Sqrt[ap2 ar2]  mr10t )/(8 ar2^3));Subscript[S, rzc2]=-((105 (ap2^2) Sqrt[ap2 ar2] mr10z )/(8 ar2^3));Subscript[S, rc2]=-((99 (ap2^3)  mr12 )/(4 ar2^3));Subscript[S, t2c2]=-((7 (ap2^2)  mr8t2 )/ar2^2);Subscript[S, ttzc2]=-((7 (ap2^2)  mr8tz )/ar2^2);Subscript[S, z2c2]=-((7 (ap2^2)  mr8z2 )/ar2^2);Subscript[S, rtc4]=+((15 (ap2^2) Sqrt[ap2 ar2]  mr10t )/(2 ar2^3));Subscript[S, rzc4]=+((15 ap2^2 Sqrt[ap2 ar2]  mr10z)/(2 ar2^3));Subscript[S, rc4]=+((495 (ap2^3) mr12 )/(32 ar2^3));Subscript[S, t2c4]=(7 (ap2^2)  mr8t2 )/(2 ar2^2);Subscript[S, ttzc4]=+((7 (ap2^2)  mr8tz )/(2 ar2^2));Subscript[S, z2c4]=+((7 (ap2^2)  mr8z2 )/(2 ar2^2));Subscript[S, rtc6]=-((45 (ap2^2) Sqrt[ap2 ar2]  mr10t )/(16 ar2^3));Subscript[S, rzc6]=-((45 (ap2^2) Sqrt[ap2 ar2]  mr10z )/(16 ar2^3));Subscript[S, rc6]=-((55 (ap2^3)  mr12 )/(8 ar2^3));Subscript[S, t2c6]=-(((ap2^2)  mr8t2 )/ar2^2);Subscript[S, ttzc6]=-(((ap2^2)  mr8tz )/ar2^2);Subscript[S, z2c6]=-((ap2^2  mr8z2)/ar2^2);Subscript[S, rtc8]=+((5 (ap2^2) Sqrt[ap2 ar2]  mr10t )/(8 ar2^3));Subscript[S, rzc8]=+((5 (ap2^2) Sqrt[ap2 ar2]  mr10z )/(8 ar2^3));Subscript[S, rc8]=+((33 (ap2^3)  mr12 )/(16 ar2^3));Subscript[S, t2c8]=+(((ap2^2)  mr8t2 )/(8 ar2^2));Subscript[S, ttzc8]=+(((ap2^2) mr8tz )/(8 ar2^2));Subscript[S, z2c8]=+(((ap2^2) mr8z2 )/(8 ar2^2));Subscript[S, tc10]=-(((ap2^2) Sqrt[ap2 ar2]  mr10t )/(16 ar2^3));Subscript[S, zc10]=-(((ap2^2) Sqrt[ap2 ar2] mr10z )/(16 ar2^3));Subscript[S, rc10]=-((3 (ap2^3)  mr12 )/(8 ar2^3));Subscript[S, rc12]=+(((ap2^3)  mr12 )/(32 ar2^3));
Subscript[S, rtz]= Subscript[S, rz]Jz+Jt Subscript[S, rt];
 Subscript[S, tz]= Subscript[S, t2]Jt^2 +Jt Jz  Subscript[S, ttz]+Jz^2 Subscript[S, z2];
Subscript[S, rtzc2]= Subscript[S, rzc2]Jz +Jt Subscript[S, rtc2];
 Subscript[S, tzc2]= Subscript[S, t2c2]Jt^2+Jt Jz  Subscript[S, ttzc2]+Jz^2 Subscript[S, z2c2];
Subscript[S, rtzc4]= Subscript[S, rzc4]Jz+Jt Subscript[S, rtc4];
 Subscript[S, tzc4]= Subscript[S, t2c4]Jt^2+Jt Jz  Subscript[S, ttzc4]+Jz^2 Subscript[S, z2c4];
Subscript[S, rtzc6]= Subscript[S, rzc6]Jz+Jt Subscript[S, rtc6];
 Subscript[S, tzc6]= Subscript[S, t2c6]Jt^2+Jt Jz Subscript[S, ttzc6]+Jz^2 Subscript[S, z2c6];
Subscript[S, rtzc8]= Subscript[S, rzc8]Jz+Jt Subscript[S, rtc8];
Subscript[S, tzc8]= Subscript[S, t2c8]Jt^2+Jt Jz Subscript[S, ttzc8]+Jz^2  Subscript[S, z2c8];
Subscript[S, tzc10]= Subscript[S, tc10] Jt+Jz Subscript[S, zc10];
m=1/(2 ap2);
ome=2 Sqrt[ap2 ar2];
omer=2 Sqrt[ap2 ar2];
omez=az;
omee=at;
omeq= 1/2;
\[CapitalDelta]trres=t1+t2+t3+t4+t5+t6+t7+t8+t9+t10;
\[CapitalDelta]t\[Theta]res=utangular;
Radres=r0+r1+r2+r3+r4+r5+r6+r7+r8+r9+r10;
Thetares=Thetacoord;
\[CapitalDelta]\[Phi]rres=radphitotal;
\[CapitalDelta]\[Phi]\[Theta]res=thetaphitotal/.Lzl-> Lz;
If[param=="Phases",
\[CapitalDelta]tr=Function[{psir},Evaluate[\[CapitalDelta]trres/.{ur->psir-Pi/2 }],Listable];
\[CapitalDelta]t\[Theta]=Function[{psitheta},Evaluate[\[CapitalDelta]t\[Theta]res/.{u-> psitheta-Pi/2}],Listable];
t=Function[{psit,psir,psitheta},Evaluate[psit+\[CapitalDelta]tr[psir]+\[CapitalDelta]t\[Theta][psitheta]],Listable];
rad=Function[{psir},Evaluate[Radres/.ur->psir-Pi/2],Listable];
\[Theta]=Function[{psitheta},Evaluate[Thetares/.u-> psitheta+Pi/2],Listable];
\[CapitalDelta]\[Phi]r=Function[{psir},Evaluate[\[CapitalDelta]\[Phi]rres/.{ur-> psir-Pi/2}],Listable];
\[CapitalDelta]\[Phi]\[Theta]=Function[{psitheta},Evaluate[\[CapitalDelta]\[Phi]\[Theta]res/.{u-> psitheta-Pi/2}],Listable];
\[Phi]=Function[{psiphi,psir,psitheta},Evaluate[psiphi+\[CapitalDelta]\[Phi]r[psir]+\[CapitalDelta]\[Phi]\[Theta][psitheta]],Listable];
];
If[param=="Mino",
\[CapitalDelta]tr=Function[{\[Lambda]},Evaluate[\[CapitalDelta]trres/.{ur->\[CapitalOmega]r*\[Lambda]-Pi/2 }],Listable];
\[CapitalDelta]t\[Theta]=Function[{\[Lambda]},Evaluate[\[CapitalDelta]t\[Theta]res/.{u-> \[CapitalOmega]u*\[Lambda]+Pi/2}],Listable];
t=Function[{\[Lambda]},Evaluate[\[CapitalOmega]t*\[Lambda]+\[CapitalDelta]tr[\[Lambda]]+\[CapitalDelta]t\[Theta][\[Lambda]]],Listable];
rad=Function[{\[Lambda]},Evaluate[Radres/.ur->\[CapitalOmega]r*\[Lambda]-Pi/2],Listable];
\[Theta]=Function[{\[Lambda]},Evaluate[Thetares/.u-> \[Pi]/2+\[CapitalOmega]u*\[Lambda]],Listable];
\[CapitalDelta]\[Phi]r=Function[{\[Lambda]},Evaluate[\[CapitalDelta]\[Phi]rres/.{ur-> \[CapitalOmega]r*\[Lambda]-Pi/2}],Listable];
\[CapitalDelta]\[Phi]\[Theta]=Function[{\[Lambda]},Evaluate[\[CapitalDelta]\[Phi]\[Theta]res/.{u-> \[CapitalOmega]u*\[Lambda]+Pi/2}],Listable];
\[Phi]=Function[{\[Lambda]},Evaluate[\[CapitalOmega]\[Phi]*\[Lambda]+\[CapitalDelta]\[Phi]r[\[Lambda]]+\[CapitalDelta]\[Phi]\[Theta][\[Lambda]]],Listable];
];



assoc = Association[
	"a" -> aim,
	"p" -> pim,
	"e" -> eim,
	"Inclination" -> xim,
	"Energy" -> En, 
	"AngularMomentum" -> Lz, 
	"CarterConstant" -> Q, 
	"ConstantsOfMotion" -> consts,
	"RadialFrequency" ->\[CapitalOmega]r,
	"PolarFrequency" ->  \[CapitalOmega]u,
	"AzimuthalFrequency" -> \[CapitalOmega]\[Phi],
	"Frequencies" -> <|"\!\(\*SubscriptBox[\(\[CapitalUpsilon]\), \(r\)]\)" ->  \[CapitalOmega]r, "\!\(\*SubscriptBox[\(\[CapitalUpsilon]\), \(\[Theta]\)]\)" ->  \[CapitalOmega]u, "\!\(\*SubscriptBox[\(\[CapitalUpsilon]\), \(\[Phi]\)]\)" ->  \[CapitalOmega]\[Phi], "\[CapitalGamma]" -> \[CapitalOmega]t |> ,
	"Trajectory" -> {t,rad,\[Theta],\[Phi]},
	"Parametrization" -> param,
	"\[CapitalDelta]tr" -> \[CapitalDelta]tr,
	"\[CapitalDelta]t\[Theta]" -> \[CapitalDelta]t\[Theta],
	"\[CapitalDelta]\[Phi]r" -> \[CapitalDelta]\[Phi]r,
	"\[CapitalDelta]\[Phi]\[Theta]" -> \[CapitalDelta]\[Phi]\[Theta]
	];

KerrGeoOrbitFunction[aim,pim,eim,xim,assoc]
]


(* ::Section:: *)
(*Transformation relations*)


(* ::Section:: *)
(*Orbit object*)


KerrGeoOrbitFunction /:
 MakeBoxes[kgof:KerrGeoOrbitFunction[a_, p_, e_, x_, assoc_], form:(StandardForm|TraditionalForm)] :=
 Module[{summary, extended},
  summary = {Row[{BoxForm`SummaryItem[{"a: ", a}], "  ",
                  BoxForm`SummaryItem[{"p: ", p}], "  ",
                  BoxForm`SummaryItem[{"e: ", e}], "  ",
                  BoxForm`SummaryItem[{"x: ", x}]}],
             BoxForm`SummaryItem[{"Parametrization: ", assoc["Parametrization"]}]};
  extended = {BoxForm`SummaryItem[{"Energy: ", assoc["Energy"]}],
              BoxForm`SummaryItem[{"Angular Momentum: ", assoc["AngularMomentum"]}],
              BoxForm`SummaryItem[{"Carter Constant: ", assoc["CarterConstant"]}]};
  BoxForm`ArrangeSummaryBox[
    KerrGeoOrbitFunction,
    kgof,
    None,
    summary,
    extended,
    form]
];
KerrGeoOrbitFunction[a_, p_, e_, x_, assoc_][\[Lambda]_/;StringQ[\[Lambda]] == False] := Through[assoc["Trajectory"][\[Lambda]]]
KerrGeoOrbitFunction[a_, p_, e_, x_, assoc_][y_?StringQ] := assoc[y]


(* ::Section:: *)
(*Close the package*)


End[];

EndPackage[];


==> anc/CPKerrGeodesics/Kernel/ThetaTrajectory.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Beginning*)


BeginPackage["CPKerrGeodesics`ThetaTrajectory`"];
Begin["CPKerrGeodesics`Orbit`"];
Begin["`Private`"];


(* ::Section::Closed:: *)
(*Theta coordinate*)


Thetacoord = ArcCos[Sqrt[1 - (Jz + lzc + Lzci - lzcnum)^2/(Ju - (2443*a^8*lzc^8)/(8192*puc^15) + (2443*a^8*lzc^8*ptcar^2)/(2048*puc^15) - (7329*a^8*lzc^8*ptcar^4)/(4096*puc^15) + (2443*a^8*lzc^8*ptcar^6)/(2048*puc^15) - 
         (2443*a^8*lzc^8*ptcar^8)/(8192*puc^15) + (609*a^8*lzc^6)/(1024*puc^13) + (165*a^6*Ju^2*lzc^6)/(16*puc^13) - (609*a^8*lzc^6*ptcar^2)/(256*puc^13) - (495*a^6*Ju^2*lzc^6*ptcar^2)/(16*puc^13) + (1827*a^8*lzc^6*ptcar^4)/(512*puc^13) + 
         (495*a^6*Ju^2*lzc^6*ptcar^4)/(16*puc^13) - (609*a^8*lzc^6*ptcar^6)/(256*puc^13) - (165*a^6*Ju^2*lzc^6*ptcar^6)/(16*puc^13) + (609*a^8*lzc^6*ptcar^8)/(1024*puc^13) - (55*a^6*Ju*lzc^6)/(32*puc^12) - 
         (165*a^6*Ju*lzc^5*(Jz + Lzci - lzcnum))/(16*puc^12) + (165*a^6*Ju*lzc^6*(Jt + ptc - ptcar)*ptcar)/(16*puc^12) + (165*a^6*Ju*lzc^6*ptcar^2)/(32*puc^12) + (495*a^6*Ju*lzc^5*(Jz + Lzci - lzcnum)*ptcar^2)/(16*puc^12) - 
         (165*a^6*Ju*lzc^6*(Jt + ptc - ptcar)*ptcar^3)/(8*puc^12) - (165*a^6*Ju*lzc^6*ptcar^4)/(32*puc^12) - (495*a^6*Ju*lzc^5*(Jz + Lzci - lzcnum)*ptcar^4)/(16*puc^12) + (165*a^6*Ju*lzc^6*(Jt + ptc - ptcar)*ptcar^5)/(16*puc^12) + 
         (55*a^6*Ju*lzc^6*ptcar^6)/(32*puc^12) + (165*a^6*Ju*lzc^5*(Jz + Lzci - lzcnum)*ptcar^6)/(16*puc^12) - (1455*a^8*lzc^4)/(4096*puc^11) - (45*a^6*Ju^2*lzc^4)/(4*puc^11) - (315*a^4*Ju^4*lzc^4)/(16*puc^11) + (5*a^6*lzc^6)/(32*puc^11) + 
         (15*a^6*lzc^5*(Jz + Lzci - lzcnum))/(16*puc^11) + (75*a^6*lzc^4*(Jz + Lzci - lzcnum)^2)/(32*puc^11) - (15*a^6*lzc^6*(Jt + ptc - ptcar)^2)/(32*puc^11) - (15*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar)/(16*puc^11) - 
         (45*a^6*lzc^5*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar)/(8*puc^11) + (1455*a^8*lzc^4*ptcar^2)/(1024*puc^11) + (135*a^6*Ju^2*lzc^4*ptcar^2)/(4*puc^11) + (315*a^4*Ju^4*lzc^4*ptcar^2)/(8*puc^11) - (15*a^6*lzc^6*ptcar^2)/(32*puc^11) - 
         (45*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^2)/(16*puc^11) - (225*a^6*lzc^4*(Jz + Lzci - lzcnum)^2*ptcar^2)/(32*puc^11) + (45*a^6*lzc^6*(Jt + ptc - ptcar)^2*ptcar^2)/(16*puc^11) + (15*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar^3)/(8*puc^11) + 
         (45*a^6*lzc^5*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3)/(4*puc^11) - (4365*a^8*lzc^4*ptcar^4)/(2048*puc^11) - (135*a^6*Ju^2*lzc^4*ptcar^4)/(4*puc^11) - (315*a^4*Ju^4*lzc^4*ptcar^4)/(16*puc^11) + (15*a^6*lzc^6*ptcar^4)/(32*puc^11) + 
         (45*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^4)/(16*puc^11) + (225*a^6*lzc^4*(Jz + Lzci - lzcnum)^2*ptcar^4)/(32*puc^11) - (75*a^6*lzc^6*(Jt + ptc - ptcar)^2*ptcar^4)/(32*puc^11) - (15*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar^5)/(16*puc^11) - 
         (45*a^6*lzc^5*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^5)/(8*puc^11) + (1455*a^8*lzc^4*ptcar^6)/(1024*puc^11) + (45*a^6*Ju^2*lzc^4*ptcar^6)/(4*puc^11) - (5*a^6*lzc^6*ptcar^6)/(32*puc^11) - 
         (15*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^6)/(16*puc^11) - (75*a^6*lzc^4*(Jz + Lzci - lzcnum)^2*ptcar^6)/(32*puc^11) - (1455*a^8*lzc^4*ptcar^8)/(4096*puc^11) + (9*a^6*Ju*lzc^4)/(4*puc^10) + (63*a^4*Ju^3*lzc^4)/(8*puc^10) + 
         (9*a^6*Ju*lzc^3*(Jz + Lzci - lzcnum))/puc^10 + (63*a^4*Ju^3*lzc^3*(Jz + Lzci - lzcnum))/(2*puc^10) - (27*a^6*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar)/(2*puc^10) - (63*a^4*Ju^3*lzc^4*(Jt + ptc - ptcar)*ptcar)/(2*puc^10) - 
         (27*a^6*Ju*lzc^4*ptcar^2)/(4*puc^10) - (63*a^4*Ju^3*lzc^4*ptcar^2)/(4*puc^10) - (27*a^6*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2)/puc^10 - (63*a^4*Ju^3*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2)/puc^10 + 
         (27*a^6*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar^3)/puc^10 + (63*a^4*Ju^3*lzc^4*(Jt + ptc - ptcar)*ptcar^3)/(2*puc^10) + (27*a^6*Ju*lzc^4*ptcar^4)/(4*puc^10) + (63*a^4*Ju^3*lzc^4*ptcar^4)/(8*puc^10) + 
         (27*a^6*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4)/puc^10 + (63*a^4*Ju^3*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4)/(2*puc^10) - (27*a^6*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar^5)/(2*puc^10) - (9*a^6*Ju*lzc^4*ptcar^6)/(4*puc^10) - 
         (9*a^6*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^6)/puc^10 + (31*a^8*lzc^2)/(512*puc^9) + (21*a^6*Ju^2*lzc^2)/(8*puc^9) + (35*a^4*Ju^4*lzc^2)/(4*puc^9) - (a^6*lzc^4)/(4*puc^9) - (21*a^4*Ju^2*lzc^4)/(8*puc^9) - (a^6*lzc^3*(Jz + Lzci - lzcnum))/puc^9 - 
         (21*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum))/(2*puc^9) - (3*a^6*lzc^2*(Jz + Lzci - lzcnum)^2)/(2*puc^9) - (63*a^4*Ju^2*lzc^2*(Jz + Lzci - lzcnum)^2)/(4*puc^9) + (3*a^6*lzc^4*(Jt + ptc - ptcar)^2)/(4*puc^9) + 
         (21*a^4*Ju^2*lzc^4*(Jt + ptc - ptcar)^2)/(4*puc^9) + (3*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar)/(2*puc^9) + (21*a^4*Ju^2*lzc^4*(Jt + ptc - ptcar)*ptcar)/(2*puc^9) + (6*a^6*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar)/puc^9 + 
         (42*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar)/puc^9 - (31*a^8*lzc^2*ptcar^2)/(128*puc^9) - (63*a^6*Ju^2*lzc^2*ptcar^2)/(8*puc^9) - (35*a^4*Ju^4*lzc^2*ptcar^2)/(2*puc^9) + (3*a^6*lzc^4*ptcar^2)/(4*puc^9) + 
         (21*a^4*Ju^2*lzc^4*ptcar^2)/(4*puc^9) + (3*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2)/puc^9 + (21*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2)/puc^9 + (9*a^6*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2)/(2*puc^9) + 
         (63*a^4*Ju^2*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2)/(2*puc^9) - (9*a^6*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2)/(2*puc^9) - (63*a^4*Ju^2*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2)/(4*puc^9) - (3*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar^3)/puc^9 - 
         (21*a^4*Ju^2*lzc^4*(Jt + ptc - ptcar)*ptcar^3)/(2*puc^9) - (12*a^6*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3)/puc^9 - (42*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3)/puc^9 + (93*a^8*lzc^2*ptcar^4)/(256*puc^9) + 
         (63*a^6*Ju^2*lzc^2*ptcar^4)/(8*puc^9) + (35*a^4*Ju^4*lzc^2*ptcar^4)/(4*puc^9) - (3*a^6*lzc^4*ptcar^4)/(4*puc^9) - (21*a^4*Ju^2*lzc^4*ptcar^4)/(8*puc^9) - (3*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4)/puc^9 - 
         (21*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4)/(2*puc^9) - (9*a^6*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4)/(2*puc^9) - (63*a^4*Ju^2*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4)/(4*puc^9) + (15*a^6*lzc^4*(Jt + ptc - ptcar)^2*ptcar^4)/(4*puc^9) + 
         (3*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar^5)/(2*puc^9) + (6*a^6*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^5)/puc^9 - (31*a^8*lzc^2*ptcar^6)/(128*puc^9) - (21*a^6*Ju^2*lzc^2*ptcar^6)/(8*puc^9) + (a^6*lzc^4*ptcar^6)/(4*puc^9) + 
         (a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^6)/puc^9 + (3*a^6*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^6)/(2*puc^9) + (31*a^8*lzc^2*ptcar^8)/(512*puc^9) - (21*a^6*Ju*lzc^2)/(32*puc^8) - (35*a^4*Ju^3*lzc^2)/(8*puc^8) + (21*a^4*Ju*lzc^4)/(32*puc^8) - 
         (21*a^6*Ju*lzc*(Jz + Lzci - lzcnum))/(16*puc^8) - (35*a^4*Ju^3*lzc*(Jz + Lzci - lzcnum))/(4*puc^8) + (21*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum))/(8*puc^8) + (63*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2)/(16*puc^8) + 
         (21*a^4*Ju*lzc*(Jz + Lzci - lzcnum)^3)/(8*puc^8) - (21*a^4*Ju*lzc^4*(Jt + ptc - ptcar)^2)/(16*puc^8) - (21*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2)/(4*puc^8) + (63*a^6*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar)/(16*puc^8) + 
         (35*a^4*Ju^3*lzc^2*(Jt + ptc - ptcar)*ptcar)/(2*puc^8) - (21*a^4*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar)/(8*puc^8) - (21*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar)/(2*puc^8) - 
         (63*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar)/(4*puc^8) + (21*a^4*Ju*lzc^4*(Jt + ptc - ptcar)^3*ptcar)/(8*puc^8) + (63*a^6*Ju*lzc^2*ptcar^2)/(32*puc^8) + (35*a^4*Ju^3*lzc^2*ptcar^2)/(4*puc^8) - 
         (21*a^4*Ju*lzc^4*ptcar^2)/(16*puc^8) + (63*a^6*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^2)/(16*puc^8) + (35*a^4*Ju^3*lzc*(Jz + Lzci - lzcnum)*ptcar^2)/(2*puc^8) - (21*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2)/(4*puc^8) - 
         (63*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2)/(8*puc^8) - (21*a^4*Ju*lzc*(Jz + Lzci - lzcnum)^3*ptcar^2)/(4*puc^8) + (63*a^4*Ju*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2)/(16*puc^8) + 
         (63*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*ptcar^2)/(4*puc^8) - (63*a^6*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar^3)/(8*puc^8) - (35*a^4*Ju^3*lzc^2*(Jt + ptc - ptcar)*ptcar^3)/(2*puc^8) + 
         (21*a^4*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar^3)/(8*puc^8) + (21*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3)/(2*puc^8) + (63*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar^3)/(4*puc^8) - 
         (63*a^6*Ju*lzc^2*ptcar^4)/(32*puc^8) - (35*a^4*Ju^3*lzc^2*ptcar^4)/(8*puc^8) + (21*a^4*Ju*lzc^4*ptcar^4)/(32*puc^8) - (63*a^6*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^4)/(16*puc^8) - (35*a^4*Ju^3*lzc*(Jz + Lzci - lzcnum)*ptcar^4)/(4*puc^8) + 
         (21*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4)/(8*puc^8) + (63*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4)/(16*puc^8) + (21*a^4*Ju*lzc*(Jz + Lzci - lzcnum)^3*ptcar^4)/(8*puc^8) + (63*a^6*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar^5)/(16*puc^8) + 
         (21*a^6*Ju*lzc^2*ptcar^6)/(32*puc^8) + (21*a^6*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^6)/(16*puc^8) - (15*a^8)/(8192*puc^7) - (15*a^4*Ju^4)/(32*puc^7) + (3*a^6*lzc^2)/(32*puc^7) + (15*a^4*Ju^2*lzc^2)/(8*puc^7) - (3*a^4*lzc^4)/(32*puc^7) + 
         (3*a^6*lzc*(Jz + Lzci - lzcnum))/(16*puc^7) + (15*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum))/(4*puc^7) - (3*a^4*lzc^3*(Jz + Lzci - lzcnum))/(8*puc^7) + (3*a^6*(Jz + Lzci - lzcnum)^2)/(32*puc^7) + (15*a^4*Ju^2*(Jz + Lzci - lzcnum)^2)/(8*puc^7) - 
         (9*a^4*lzc^2*(Jz + Lzci - lzcnum)^2)/(16*puc^7) - (3*a^4*lzc*(Jz + Lzci - lzcnum)^3)/(8*puc^7) - (3*a^4*(Jz + Lzci - lzcnum)^4)/(32*puc^7) - (9*a^6*lzc^2*(Jt + ptc - ptcar)^2)/(32*puc^7) - (15*a^4*Ju^2*lzc^2*(Jt + ptc - ptcar)^2)/(4*puc^7) + 
         (3*a^4*lzc^4*(Jt + ptc - ptcar)^2)/(16*puc^7) + (3*a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2)/(4*puc^7) + (9*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2)/(8*puc^7) - (3*a^4*lzc^4*(Jt + ptc - ptcar)^4)/(32*puc^7) - 
         (9*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar)/(16*puc^7) - (15*a^4*Ju^2*lzc^2*(Jt + ptc - ptcar)*ptcar)/(2*puc^7) + (3*a^4*lzc^4*(Jt + ptc - ptcar)*ptcar)/(8*puc^7) - (9*a^6*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar)/(8*puc^7) - 
         (15*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar)/puc^7 + (3*a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar)/(2*puc^7) + (9*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar)/(4*puc^7) + 
         (3*a^4*lzc*(Jz + Lzci - lzcnum)^3*(Jt + ptc - ptcar)*ptcar)/(2*puc^7) - (3*a^4*lzc^4*(Jt + ptc - ptcar)^3*ptcar)/(8*puc^7) - (3*a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^3*ptcar)/(2*puc^7) + (15*a^8*ptcar^2)/(2048*puc^7) + 
         (15*a^4*Ju^4*ptcar^2)/(16*puc^7) - (9*a^6*lzc^2*ptcar^2)/(32*puc^7) - (15*a^4*Ju^2*lzc^2*ptcar^2)/(4*puc^7) + (3*a^4*lzc^4*ptcar^2)/(16*puc^7) - (9*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^2)/(16*puc^7) - 
         (15*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*ptcar^2)/(2*puc^7) + (3*a^4*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2)/(4*puc^7) - (9*a^6*(Jz + Lzci - lzcnum)^2*ptcar^2)/(32*puc^7) - (15*a^4*Ju^2*(Jz + Lzci - lzcnum)^2*ptcar^2)/(4*puc^7) + 
         (9*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2)/(8*puc^7) + (3*a^4*lzc*(Jz + Lzci - lzcnum)^3*ptcar^2)/(4*puc^7) + (3*a^4*(Jz + Lzci - lzcnum)^4*ptcar^2)/(16*puc^7) + (27*a^6*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2)/(16*puc^7) + 
         (45*a^4*Ju^2*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2)/(4*puc^7) - (9*a^4*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2)/(16*puc^7) - (9*a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*ptcar^2)/(4*puc^7) - 
         (27*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2*ptcar^2)/(8*puc^7) + (9*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar^3)/(8*puc^7) + (15*a^4*Ju^2*lzc^2*(Jt + ptc - ptcar)*ptcar^3)/(2*puc^7) - (3*a^4*lzc^4*(Jt + ptc - ptcar)*ptcar^3)/(8*puc^7) + 
         (9*a^6*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3)/(4*puc^7) + (15*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3)/puc^7 - (3*a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3)/(2*puc^7) - 
         (9*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar^3)/(4*puc^7) - (3*a^4*lzc*(Jz + Lzci - lzcnum)^3*(Jt + ptc - ptcar)*ptcar^3)/(2*puc^7) - (45*a^8*ptcar^4)/(4096*puc^7) - (15*a^4*Ju^4*ptcar^4)/(32*puc^7) + 
         (9*a^6*lzc^2*ptcar^4)/(32*puc^7) + (15*a^4*Ju^2*lzc^2*ptcar^4)/(8*puc^7) - (3*a^4*lzc^4*ptcar^4)/(32*puc^7) + (9*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^4)/(16*puc^7) + (15*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*ptcar^4)/(4*puc^7) - 
         (3*a^4*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4)/(8*puc^7) + (9*a^6*(Jz + Lzci - lzcnum)^2*ptcar^4)/(32*puc^7) + (15*a^4*Ju^2*(Jz + Lzci - lzcnum)^2*ptcar^4)/(8*puc^7) - (9*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4)/(16*puc^7) - 
         (3*a^4*lzc*(Jz + Lzci - lzcnum)^3*ptcar^4)/(8*puc^7) - (3*a^4*(Jz + Lzci - lzcnum)^4*ptcar^4)/(32*puc^7) - (45*a^6*lzc^2*(Jt + ptc - ptcar)^2*ptcar^4)/(32*puc^7) - (9*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar^5)/(16*puc^7) - 
         (9*a^6*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^5)/(8*puc^7) + (15*a^8*ptcar^6)/(2048*puc^7) - (3*a^6*lzc^2*ptcar^6)/(32*puc^7) - (3*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^6)/(16*puc^7) - (3*a^6*(Jz + Lzci - lzcnum)^2*ptcar^6)/(32*puc^7) - 
         (15*a^8*ptcar^8)/(8192*puc^7) + (5*a^4*Ju^3)/(16*puc^6) - (5*a^4*Ju*lzc^2)/(8*puc^6) - (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum))/(4*puc^6) - (5*a^4*Ju*(Jz + Lzci - lzcnum)^2)/(8*puc^6) + (5*a^4*Ju*lzc^2*(Jt + ptc - ptcar)^2)/(4*puc^6) + 
         (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2)/(2*puc^6) - (5*a^4*Ju^3*(Jt + ptc - ptcar)*ptcar)/(4*puc^6) + (5*a^4*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar)/(2*puc^6) + (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar)/puc^6 + 
         (5*a^4*Ju*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar)/(2*puc^6) - (5*a^4*Ju*lzc^2*(Jt + ptc - ptcar)^3*ptcar)/(2*puc^6) - (5*a^4*Ju^3*ptcar^2)/(8*puc^6) + (5*a^4*Ju*lzc^2*ptcar^2)/(4*puc^6) + 
         (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^2)/(2*puc^6) + (5*a^4*Ju*(Jz + Lzci - lzcnum)^2*ptcar^2)/(4*puc^6) - (15*a^4*Ju*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2)/(4*puc^6) - (15*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*ptcar^2)/
          (2*puc^6) + (5*a^4*Ju^3*(Jt + ptc - ptcar)*ptcar^3)/(4*puc^6) - (5*a^4*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar^3)/(2*puc^6) - (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3)/puc^6 - 
         (5*a^4*Ju*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar^3)/(2*puc^6) + (5*a^4*Ju^3*ptcar^4)/(16*puc^6) - (5*a^4*Ju*lzc^2*ptcar^4)/(8*puc^6) - (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^4)/(4*puc^6) - 
         (5*a^4*Ju*(Jz + Lzci - lzcnum)^2*ptcar^4)/(8*puc^6) - (3*a^4*Ju^2)/(16*puc^5) + (a^4*lzc^2)/(8*puc^5) + (a^4*lzc*(Jz + Lzci - lzcnum))/(4*puc^5) + (a^4*(Jz + Lzci - lzcnum)^2)/(8*puc^5) + (3*a^4*Ju^2*(Jt + ptc - ptcar)^2)/(8*puc^5) - 
         (a^4*lzc^2*(Jt + ptc - ptcar)^2)/(4*puc^5) - (a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2)/(2*puc^5) - (a^4*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2)/(4*puc^5) + (a^4*lzc^2*(Jt + ptc - ptcar)^4)/(8*puc^5) + 
         (3*a^4*Ju^2*(Jt + ptc - ptcar)*ptcar)/(4*puc^5) - (a^4*lzc^2*(Jt + ptc - ptcar)*ptcar)/(2*puc^5) - (a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar)/puc^5 - (a^4*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar)/(2*puc^5) + 
         (a^4*lzc^2*(Jt + ptc - ptcar)^3*ptcar)/(2*puc^5) + (a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^3*ptcar)/puc^5 + (3*a^4*Ju^2*ptcar^2)/(8*puc^5) - (a^4*lzc^2*ptcar^2)/(4*puc^5) - (a^4*lzc*(Jz + Lzci - lzcnum)*ptcar^2)/(2*puc^5) - 
         (a^4*(Jz + Lzci - lzcnum)^2*ptcar^2)/(4*puc^5) - (9*a^4*Ju^2*(Jt + ptc - ptcar)^2*ptcar^2)/(8*puc^5) + (3*a^4*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2)/(4*puc^5) + (3*a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*ptcar^2)/(2*puc^5) + 
         (3*a^4*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2*ptcar^2)/(4*puc^5) - (3*a^4*Ju^2*(Jt + ptc - ptcar)*ptcar^3)/(4*puc^5) + (a^4*lzc^2*(Jt + ptc - ptcar)*ptcar^3)/(2*puc^5) + (a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3)/puc^5 + 
         (a^4*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar^3)/(2*puc^5) - (3*a^4*Ju^2*ptcar^4)/(16*puc^5) + (a^4*lzc^2*ptcar^4)/(8*puc^5) + (a^4*lzc*(Jz + Lzci - lzcnum)*ptcar^4)/(4*puc^5) + (a^4*(Jz + Lzci - lzcnum)^2*ptcar^4)/(8*puc^5) + 
         (3*a^4*Ju)/(32*puc^4) - (3*a^4*Ju*(Jt + ptc - ptcar)^2)/(16*puc^4) - (3*a^4*Ju*(Jt + ptc - ptcar)*ptcar)/(8*puc^4) + (3*a^4*Ju*(Jt + ptc - ptcar)^3*ptcar)/(8*puc^4) - (3*a^4*Ju*ptcar^2)/(16*puc^4) + 
         (9*a^4*Ju*(Jt + ptc - ptcar)^2*ptcar^2)/(16*puc^4) + (3*a^4*Ju*(Jt + ptc - ptcar)*ptcar^3)/(8*puc^4) + (3*a^4*Ju*ptcar^4)/(32*puc^4) - a^4/(32*puc^3) + (a^4*(Jt + ptc - ptcar)^2)/(16*puc^3) - (a^4*(Jt + ptc - ptcar)^4)/(32*puc^3) + 
         (a^4*(Jt + ptc - ptcar)*ptcar)/(8*puc^3) - (a^4*(Jt + ptc - ptcar)^3*ptcar)/(8*puc^3) + (a^4*ptcar^2)/(16*puc^3) - (3*a^4*(Jt + ptc - ptcar)^2*ptcar^2)/(16*puc^3) - (a^4*(Jt + ptc - ptcar)*ptcar^3)/(8*puc^3) - (a^4*ptcar^4)/(32*puc^3) + puc + 
         (541*a^8*lzc^8*Cos[2*u])/(2048*puc^15) - (541*a^8*lzc^8*ptcar^2*Cos[2*u])/(512*puc^15) + (1623*a^8*lzc^8*ptcar^4*Cos[2*u])/(1024*puc^15) - (541*a^8*lzc^8*ptcar^6*Cos[2*u])/(512*puc^15) + (541*a^8*lzc^8*ptcar^8*Cos[2*u])/(2048*puc^15) - 
         (991*a^8*lzc^6*Cos[2*u])/(2048*puc^13) - (5643*a^6*Ju^2*lzc^6*Cos[2*u])/(512*puc^13) + (991*a^8*lzc^6*ptcar^2*Cos[2*u])/(512*puc^13) + (16929*a^6*Ju^2*lzc^6*ptcar^2*Cos[2*u])/(512*puc^13) - (2973*a^8*lzc^6*ptcar^4*Cos[2*u])/(1024*puc^13) - 
         (16929*a^6*Ju^2*lzc^6*ptcar^4*Cos[2*u])/(512*puc^13) + (991*a^8*lzc^6*ptcar^6*Cos[2*u])/(512*puc^13) + (5643*a^6*Ju^2*lzc^6*ptcar^6*Cos[2*u])/(512*puc^13) - (991*a^8*lzc^6*ptcar^8*Cos[2*u])/(2048*puc^13) + 
         (1881*a^6*Ju*lzc^6*Cos[2*u])/(1024*puc^12) + (5643*a^6*Ju*lzc^5*(Jz + Lzci - lzcnum)*Cos[2*u])/(512*puc^12) - (5643*a^6*Ju*lzc^6*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(512*puc^12) - (5643*a^6*Ju*lzc^6*ptcar^2*Cos[2*u])/(1024*puc^12) - 
         (16929*a^6*Ju*lzc^5*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/(512*puc^12) + (5643*a^6*Ju*lzc^6*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(256*puc^12) + (5643*a^6*Ju*lzc^6*ptcar^4*Cos[2*u])/(1024*puc^12) + 
         (16929*a^6*Ju*lzc^5*(Jz + Lzci - lzcnum)*ptcar^4*Cos[2*u])/(512*puc^12) - (5643*a^6*Ju*lzc^6*(Jt + ptc - ptcar)*ptcar^5*Cos[2*u])/(512*puc^12) - (1881*a^6*Ju*lzc^6*ptcar^6*Cos[2*u])/(1024*puc^12) - 
         (5643*a^6*Ju*lzc^5*(Jz + Lzci - lzcnum)*ptcar^6*Cos[2*u])/(512*puc^12) + (519*a^8*lzc^4*Cos[2*u])/(2048*puc^11) + (11205*a^6*Ju^2*lzc^4*Cos[2*u])/(1024*puc^11) + (105*a^4*Ju^4*lzc^4*Cos[2*u])/(4*puc^11) - 
         (171*a^6*lzc^6*Cos[2*u])/(1024*puc^11) - (513*a^6*lzc^5*(Jz + Lzci - lzcnum)*Cos[2*u])/(512*puc^11) - (2565*a^6*lzc^4*(Jz + Lzci - lzcnum)^2*Cos[2*u])/(1024*puc^11) + (513*a^6*lzc^6*(Jt + ptc - ptcar)^2*Cos[2*u])/(1024*puc^11) + 
         (513*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(512*puc^11) + (1539*a^6*lzc^5*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(256*puc^11) - (519*a^8*lzc^4*ptcar^2*Cos[2*u])/(512*puc^11) - 
         (33615*a^6*Ju^2*lzc^4*ptcar^2*Cos[2*u])/(1024*puc^11) - (105*a^4*Ju^4*lzc^4*ptcar^2*Cos[2*u])/(2*puc^11) + (513*a^6*lzc^6*ptcar^2*Cos[2*u])/(1024*puc^11) + (1539*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/(512*puc^11) + 
         (7695*a^6*lzc^4*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[2*u])/(1024*puc^11) - (1539*a^6*lzc^6*(Jt + ptc - ptcar)^2*ptcar^2*Cos[2*u])/(512*puc^11) - (513*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(256*puc^11) - 
         (1539*a^6*lzc^5*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(128*puc^11) + (1557*a^8*lzc^4*ptcar^4*Cos[2*u])/(1024*puc^11) + (33615*a^6*Ju^2*lzc^4*ptcar^4*Cos[2*u])/(1024*puc^11) + 
         (105*a^4*Ju^4*lzc^4*ptcar^4*Cos[2*u])/(4*puc^11) - (513*a^6*lzc^6*ptcar^4*Cos[2*u])/(1024*puc^11) - (1539*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^4*Cos[2*u])/(512*puc^11) - (7695*a^6*lzc^4*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[2*u])/(1024*puc^11) + 
         (2565*a^6*lzc^6*(Jt + ptc - ptcar)^2*ptcar^4*Cos[2*u])/(1024*puc^11) + (513*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar^5*Cos[2*u])/(512*puc^11) + (1539*a^6*lzc^5*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^5*Cos[2*u])/(256*puc^11) - 
         (519*a^8*lzc^4*ptcar^6*Cos[2*u])/(512*puc^11) - (11205*a^6*Ju^2*lzc^4*ptcar^6*Cos[2*u])/(1024*puc^11) + (171*a^6*lzc^6*ptcar^6*Cos[2*u])/(1024*puc^11) + (513*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^6*Cos[2*u])/(512*puc^11) + 
         (2565*a^6*lzc^4*(Jz + Lzci - lzcnum)^2*ptcar^6*Cos[2*u])/(1024*puc^11) + (519*a^8*lzc^4*ptcar^8*Cos[2*u])/(2048*puc^11) - (2241*a^6*Ju*lzc^4*Cos[2*u])/(1024*puc^10) - (21*a^4*Ju^3*lzc^4*Cos[2*u])/(2*puc^10) - 
         (2241*a^6*Ju*lzc^3*(Jz + Lzci - lzcnum)*Cos[2*u])/(256*puc^10) - (42*a^4*Ju^3*lzc^3*(Jz + Lzci - lzcnum)*Cos[2*u])/puc^10 + (6723*a^6*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(512*puc^10) + 
         (42*a^4*Ju^3*lzc^4*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^10 + (6723*a^6*Ju*lzc^4*ptcar^2*Cos[2*u])/(1024*puc^10) + (21*a^4*Ju^3*lzc^4*ptcar^2*Cos[2*u])/puc^10 + (6723*a^6*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/(256*puc^10) + 
         (84*a^4*Ju^3*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/puc^10 - (6723*a^6*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(256*puc^10) - (42*a^4*Ju^3*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/puc^10 - 
         (6723*a^6*Ju*lzc^4*ptcar^4*Cos[2*u])/(1024*puc^10) - (21*a^4*Ju^3*lzc^4*ptcar^4*Cos[2*u])/(2*puc^10) - (6723*a^6*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Cos[2*u])/(256*puc^10) - (42*a^4*Ju^3*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Cos[2*u])/puc^10 + 
         (6723*a^6*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar^5*Cos[2*u])/(512*puc^10) + (2241*a^6*Ju*lzc^4*ptcar^6*Cos[2*u])/(1024*puc^10) + (2241*a^6*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^6*Cos[2*u])/(256*puc^10) - (69*a^8*lzc^2*Cos[2*u])/(2048*puc^9) - 
         (567*a^6*Ju^2*lzc^2*Cos[2*u])/(256*puc^9) - (35*a^4*Ju^4*lzc^2*Cos[2*u])/(4*puc^9) - (7*a^2*Ju^6*lzc^2*Cos[2*u])/puc^9 + (249*a^6*lzc^4*Cos[2*u])/(1024*puc^9) + (7*a^4*Ju^2*lzc^4*Cos[2*u])/(2*puc^9) + 
         (249*a^6*lzc^3*(Jz + Lzci - lzcnum)*Cos[2*u])/(256*puc^9) + (14*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*Cos[2*u])/puc^9 + (747*a^6*lzc^2*(Jz + Lzci - lzcnum)^2*Cos[2*u])/(512*puc^9) + (21*a^4*Ju^2*lzc^2*(Jz + Lzci - lzcnum)^2*Cos[2*u])/puc^9 - 
         (747*a^6*lzc^4*(Jt + ptc - ptcar)^2*Cos[2*u])/(1024*puc^9) - (7*a^4*Ju^2*lzc^4*(Jt + ptc - ptcar)^2*Cos[2*u])/puc^9 - (747*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(512*puc^9) - (14*a^4*Ju^2*lzc^4*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^9 - 
         (747*a^6*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(128*puc^9) - (56*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^9 + (69*a^8*lzc^2*ptcar^2*Cos[2*u])/(512*puc^9) + 
         (1701*a^6*Ju^2*lzc^2*ptcar^2*Cos[2*u])/(256*puc^9) + (35*a^4*Ju^4*lzc^2*ptcar^2*Cos[2*u])/(2*puc^9) + (7*a^2*Ju^6*lzc^2*ptcar^2*Cos[2*u])/puc^9 - (747*a^6*lzc^4*ptcar^2*Cos[2*u])/(1024*puc^9) - (7*a^4*Ju^2*lzc^4*ptcar^2*Cos[2*u])/puc^9 - 
         (747*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/(256*puc^9) - (28*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/puc^9 - (2241*a^6*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[2*u])/(512*puc^9) - 
         (42*a^4*Ju^2*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[2*u])/puc^9 + (2241*a^6*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2*Cos[2*u])/(512*puc^9) + (21*a^4*Ju^2*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2*Cos[2*u])/puc^9 + 
         (747*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(256*puc^9) + (14*a^4*Ju^2*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/puc^9 + (747*a^6*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(64*puc^9) + 
         (56*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/puc^9 - (207*a^8*lzc^2*ptcar^4*Cos[2*u])/(1024*puc^9) - (1701*a^6*Ju^2*lzc^2*ptcar^4*Cos[2*u])/(256*puc^9) - (35*a^4*Ju^4*lzc^2*ptcar^4*Cos[2*u])/(4*puc^9) + 
         (747*a^6*lzc^4*ptcar^4*Cos[2*u])/(1024*puc^9) + (7*a^4*Ju^2*lzc^4*ptcar^4*Cos[2*u])/(2*puc^9) + (747*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Cos[2*u])/(256*puc^9) + (14*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Cos[2*u])/puc^9 + 
         (2241*a^6*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[2*u])/(512*puc^9) + (21*a^4*Ju^2*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[2*u])/puc^9 - (3735*a^6*lzc^4*(Jt + ptc - ptcar)^2*ptcar^4*Cos[2*u])/(1024*puc^9) - 
         (747*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar^5*Cos[2*u])/(512*puc^9) - (747*a^6*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^5*Cos[2*u])/(128*puc^9) + (69*a^8*lzc^2*ptcar^6*Cos[2*u])/(512*puc^9) + 
         (567*a^6*Ju^2*lzc^2*ptcar^6*Cos[2*u])/(256*puc^9) - (249*a^6*lzc^4*ptcar^6*Cos[2*u])/(1024*puc^9) - (249*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^6*Cos[2*u])/(256*puc^9) - (747*a^6*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^6*Cos[2*u])/(512*puc^9) - 
         (69*a^8*lzc^2*ptcar^8*Cos[2*u])/(2048*puc^9) + (567*a^6*Ju*lzc^2*Cos[2*u])/(1024*puc^8) + (35*a^4*Ju^3*lzc^2*Cos[2*u])/(8*puc^8) + (21*a^2*Ju^5*lzc^2*Cos[2*u])/(4*puc^8) - (7*a^4*Ju*lzc^4*Cos[2*u])/(8*puc^8) + 
         (567*a^6*Ju*lzc*(Jz + Lzci - lzcnum)*Cos[2*u])/(512*puc^8) + (35*a^4*Ju^3*lzc*(Jz + Lzci - lzcnum)*Cos[2*u])/(4*puc^8) + (21*a^2*Ju^5*lzc*(Jz + Lzci - lzcnum)*Cos[2*u])/(2*puc^8) - (7*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*Cos[2*u])/(2*puc^8) - 
         (21*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*Cos[2*u])/(4*puc^8) - (7*a^4*Ju*lzc*(Jz + Lzci - lzcnum)^3*Cos[2*u])/(2*puc^8) + (7*a^4*Ju*lzc^4*(Jt + ptc - ptcar)^2*Cos[2*u])/(4*puc^8) + 
         (7*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Cos[2*u])/puc^8 - (1701*a^6*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(512*puc^8) - (35*a^4*Ju^3*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^8) - 
         (21*a^2*Ju^5*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^8) + (7*a^4*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^8) + (14*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^8 + 
         (21*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^8 - (7*a^4*Ju*lzc^4*(Jt + ptc - ptcar)^3*ptcar*Cos[2*u])/(2*puc^8) - (1701*a^6*Ju*lzc^2*ptcar^2*Cos[2*u])/(1024*puc^8) - 
         (35*a^4*Ju^3*lzc^2*ptcar^2*Cos[2*u])/(4*puc^8) - (21*a^2*Ju^5*lzc^2*ptcar^2*Cos[2*u])/(4*puc^8) + (7*a^4*Ju*lzc^4*ptcar^2*Cos[2*u])/(4*puc^8) - (1701*a^6*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/(512*puc^8) - 
         (35*a^4*Ju^3*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/(2*puc^8) - (21*a^2*Ju^5*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/(2*puc^8) + (7*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/puc^8 + 
         (21*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[2*u])/(2*puc^8) + (7*a^4*Ju*lzc*(Jz + Lzci - lzcnum)^3*ptcar^2*Cos[2*u])/puc^8 - (21*a^4*Ju*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2*Cos[2*u])/(4*puc^8) - 
         (21*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*ptcar^2*Cos[2*u])/puc^8 + (1701*a^6*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(256*puc^8) + (35*a^4*Ju^3*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(2*puc^8) - 
         (7*a^4*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(2*puc^8) - (14*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/puc^8 - (21*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/puc^8 + 
         (1701*a^6*Ju*lzc^2*ptcar^4*Cos[2*u])/(1024*puc^8) + (35*a^4*Ju^3*lzc^2*ptcar^4*Cos[2*u])/(8*puc^8) - (7*a^4*Ju*lzc^4*ptcar^4*Cos[2*u])/(8*puc^8) + (1701*a^6*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Cos[2*u])/(512*puc^8) + 
         (35*a^4*Ju^3*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Cos[2*u])/(4*puc^8) - (7*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Cos[2*u])/(2*puc^8) - (21*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[2*u])/(4*puc^8) - 
         (7*a^4*Ju*lzc*(Jz + Lzci - lzcnum)^3*ptcar^4*Cos[2*u])/(2*puc^8) - (1701*a^6*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar^5*Cos[2*u])/(512*puc^8) - (567*a^6*Ju*lzc^2*ptcar^6*Cos[2*u])/(1024*puc^8) - 
         (567*a^6*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^6*Cos[2*u])/(512*puc^8) + (45*a^6*Ju^2*Cos[2*u])/(1024*puc^7) + (a^2*Ju^6*Cos[2*u])/(4*puc^7) - (81*a^6*lzc^2*Cos[2*u])/(1024*puc^7) - (15*a^4*Ju^2*lzc^2*Cos[2*u])/(8*puc^7) - 
         (15*a^2*Ju^4*lzc^2*Cos[2*u])/(4*puc^7) + (a^4*lzc^4*Cos[2*u])/(8*puc^7) - (81*a^6*lzc*(Jz + Lzci - lzcnum)*Cos[2*u])/(512*puc^7) - (15*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*Cos[2*u])/(4*puc^7) - 
         (15*a^2*Ju^4*lzc*(Jz + Lzci - lzcnum)*Cos[2*u])/(2*puc^7) + (a^4*lzc^3*(Jz + Lzci - lzcnum)*Cos[2*u])/(2*puc^7) - (81*a^6*(Jz + Lzci - lzcnum)^2*Cos[2*u])/(1024*puc^7) - (15*a^4*Ju^2*(Jz + Lzci - lzcnum)^2*Cos[2*u])/(8*puc^7) - 
         (15*a^2*Ju^4*(Jz + Lzci - lzcnum)^2*Cos[2*u])/(4*puc^7) + (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*Cos[2*u])/(4*puc^7) + (a^4*lzc*(Jz + Lzci - lzcnum)^3*Cos[2*u])/(2*puc^7) + (a^4*(Jz + Lzci - lzcnum)^4*Cos[2*u])/(8*puc^7) + 
         (243*a^6*lzc^2*(Jt + ptc - ptcar)^2*Cos[2*u])/(1024*puc^7) + (15*a^4*Ju^2*lzc^2*(Jt + ptc - ptcar)^2*Cos[2*u])/(4*puc^7) + (15*a^2*Ju^4*lzc^2*(Jt + ptc - ptcar)^2*Cos[2*u])/(4*puc^7) - (a^4*lzc^4*(Jt + ptc - ptcar)^2*Cos[2*u])/(4*puc^7) - 
         (a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Cos[2*u])/puc^7 - (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2*Cos[2*u])/(2*puc^7) + (a^4*lzc^4*(Jt + ptc - ptcar)^4*Cos[2*u])/(8*puc^7) + 
         (243*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(512*puc^7) + (15*a^4*Ju^2*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^7) + (15*a^2*Ju^4*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^7) - 
         (a^4*lzc^4*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^7) + (243*a^6*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(256*puc^7) + (15*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^7 + 
         (15*a^2*Ju^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^7 - (2*a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^7 - (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^7 - 
         (2*a^4*lzc*(Jz + Lzci - lzcnum)^3*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^7 + (a^4*lzc^4*(Jt + ptc - ptcar)^3*ptcar*Cos[2*u])/(2*puc^7) + (2*a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^3*ptcar*Cos[2*u])/puc^7 - 
         (135*a^6*Ju^2*ptcar^2*Cos[2*u])/(1024*puc^7) - (a^2*Ju^6*ptcar^2*Cos[2*u])/(4*puc^7) + (243*a^6*lzc^2*ptcar^2*Cos[2*u])/(1024*puc^7) + (15*a^4*Ju^2*lzc^2*ptcar^2*Cos[2*u])/(4*puc^7) + (15*a^2*Ju^4*lzc^2*ptcar^2*Cos[2*u])/(4*puc^7) - 
         (a^4*lzc^4*ptcar^2*Cos[2*u])/(4*puc^7) + (243*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/(512*puc^7) + (15*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/(2*puc^7) + (15*a^2*Ju^4*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/(2*puc^7) - 
         (a^4*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/puc^7 + (243*a^6*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[2*u])/(1024*puc^7) + (15*a^4*Ju^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[2*u])/(4*puc^7) + 
         (15*a^2*Ju^4*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[2*u])/(4*puc^7) - (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[2*u])/(2*puc^7) - (a^4*lzc*(Jz + Lzci - lzcnum)^3*ptcar^2*Cos[2*u])/puc^7 - 
         (a^4*(Jz + Lzci - lzcnum)^4*ptcar^2*Cos[2*u])/(4*puc^7) - (729*a^6*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2*Cos[2*u])/(512*puc^7) - (45*a^4*Ju^2*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2*Cos[2*u])/(4*puc^7) + 
         (3*a^4*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2*Cos[2*u])/(4*puc^7) + (3*a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*ptcar^2*Cos[2*u])/puc^7 + (9*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2*ptcar^2*Cos[2*u])/(2*puc^7) - 
         (243*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(256*puc^7) - (15*a^4*Ju^2*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(2*puc^7) + (a^4*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(2*puc^7) - 
         (243*a^6*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(128*puc^7) - (15*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/puc^7 + (2*a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/
          puc^7 + (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/puc^7 + (2*a^4*lzc*(Jz + Lzci - lzcnum)^3*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/puc^7 + (135*a^6*Ju^2*ptcar^4*Cos[2*u])/(1024*puc^7) - 
         (243*a^6*lzc^2*ptcar^4*Cos[2*u])/(1024*puc^7) - (15*a^4*Ju^2*lzc^2*ptcar^4*Cos[2*u])/(8*puc^7) + (a^4*lzc^4*ptcar^4*Cos[2*u])/(8*puc^7) - (243*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Cos[2*u])/(512*puc^7) - 
         (15*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Cos[2*u])/(4*puc^7) + (a^4*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Cos[2*u])/(2*puc^7) - (243*a^6*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[2*u])/(1024*puc^7) - 
         (15*a^4*Ju^2*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[2*u])/(8*puc^7) + (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[2*u])/(4*puc^7) + (a^4*lzc*(Jz + Lzci - lzcnum)^3*ptcar^4*Cos[2*u])/(2*puc^7) + 
         (a^4*(Jz + Lzci - lzcnum)^4*ptcar^4*Cos[2*u])/(8*puc^7) + (1215*a^6*lzc^2*(Jt + ptc - ptcar)^2*ptcar^4*Cos[2*u])/(1024*puc^7) + (243*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar^5*Cos[2*u])/(512*puc^7) + 
         (243*a^6*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^5*Cos[2*u])/(256*puc^7) - (45*a^6*Ju^2*ptcar^6*Cos[2*u])/(1024*puc^7) + (81*a^6*lzc^2*ptcar^6*Cos[2*u])/(1024*puc^7) + (81*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^6*Cos[2*u])/(512*puc^7) + 
         (81*a^6*(Jz + Lzci - lzcnum)^2*ptcar^6*Cos[2*u])/(1024*puc^7) - (15*a^6*Ju*Cos[2*u])/(1024*puc^6) - (a^2*Ju^5*Cos[2*u])/(4*puc^6) + (5*a^4*Ju*lzc^2*Cos[2*u])/(8*puc^6) + (5*a^2*Ju^3*lzc^2*Cos[2*u])/(2*puc^6) + 
         (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*Cos[2*u])/(4*puc^6) + (5*a^2*Ju^3*lzc*(Jz + Lzci - lzcnum)*Cos[2*u])/puc^6 + (5*a^4*Ju*(Jz + Lzci - lzcnum)^2*Cos[2*u])/(8*puc^6) + (5*a^2*Ju^3*(Jz + Lzci - lzcnum)^2*Cos[2*u])/(2*puc^6) - 
         (5*a^4*Ju*lzc^2*(Jt + ptc - ptcar)^2*Cos[2*u])/(4*puc^6) - (5*a^2*Ju^3*lzc^2*(Jt + ptc - ptcar)^2*Cos[2*u])/(2*puc^6) - (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Cos[2*u])/(2*puc^6) - 
         (5*a^2*Ju^3*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Cos[2*u])/puc^6 + (45*a^6*Ju*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(512*puc^6) + (a^2*Ju^5*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^6) - 
         (5*a^4*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^6) - (5*a^2*Ju^3*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^6 - (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^6 - 
         (10*a^2*Ju^3*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^6 - (5*a^4*Ju*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^6) - (5*a^2*Ju^3*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^6 + 
         (5*a^4*Ju*lzc^2*(Jt + ptc - ptcar)^3*ptcar*Cos[2*u])/(2*puc^6) + (45*a^6*Ju*ptcar^2*Cos[2*u])/(1024*puc^6) + (a^2*Ju^5*ptcar^2*Cos[2*u])/(4*puc^6) - (5*a^4*Ju*lzc^2*ptcar^2*Cos[2*u])/(4*puc^6) - (5*a^2*Ju^3*lzc^2*ptcar^2*Cos[2*u])/(2*puc^6) - 
         (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/(2*puc^6) - (5*a^2*Ju^3*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/puc^6 - (5*a^4*Ju*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[2*u])/(4*puc^6) - 
         (5*a^2*Ju^3*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[2*u])/(2*puc^6) + (15*a^4*Ju*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2*Cos[2*u])/(4*puc^6) + (15*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*ptcar^2*Cos[2*u])/(2*puc^6) - 
         (45*a^6*Ju*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(256*puc^6) + (5*a^4*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(2*puc^6) + (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/puc^6 + 
         (5*a^4*Ju*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(2*puc^6) - (45*a^6*Ju*ptcar^4*Cos[2*u])/(1024*puc^6) + (5*a^4*Ju*lzc^2*ptcar^4*Cos[2*u])/(8*puc^6) + (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Cos[2*u])/(4*puc^6) + 
         (5*a^4*Ju*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[2*u])/(8*puc^6) + (45*a^6*Ju*(Jt + ptc - ptcar)*ptcar^5*Cos[2*u])/(512*puc^6) + (15*a^6*Ju*ptcar^6*Cos[2*u])/(1024*puc^6) + (3*a^6*Cos[2*u])/(1024*puc^5) + (a^2*Ju^4*Cos[2*u])/(4*puc^5) - 
         (a^4*lzc^2*Cos[2*u])/(8*puc^5) - (3*a^2*Ju^2*lzc^2*Cos[2*u])/(2*puc^5) - (a^4*lzc*(Jz + Lzci - lzcnum)*Cos[2*u])/(4*puc^5) - (3*a^2*Ju^2*lzc*(Jz + Lzci - lzcnum)*Cos[2*u])/puc^5 - (a^4*(Jz + Lzci - lzcnum)^2*Cos[2*u])/(8*puc^5) - 
         (3*a^2*Ju^2*(Jz + Lzci - lzcnum)^2*Cos[2*u])/(2*puc^5) - (9*a^6*(Jt + ptc - ptcar)^2*Cos[2*u])/(1024*puc^5) - (a^2*Ju^4*(Jt + ptc - ptcar)^2*Cos[2*u])/(4*puc^5) + (a^4*lzc^2*(Jt + ptc - ptcar)^2*Cos[2*u])/(4*puc^5) + 
         (3*a^2*Ju^2*lzc^2*(Jt + ptc - ptcar)^2*Cos[2*u])/(2*puc^5) + (a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Cos[2*u])/(2*puc^5) + (3*a^2*Ju^2*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Cos[2*u])/puc^5 + 
         (a^4*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2*Cos[2*u])/(4*puc^5) + (3*a^2*Ju^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2*Cos[2*u])/(2*puc^5) - (a^4*lzc^2*(Jt + ptc - ptcar)^4*Cos[2*u])/(8*puc^5) - 
         (9*a^6*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(512*puc^5) - (a^2*Ju^4*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^5) + (a^4*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^5) + (3*a^2*Ju^2*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^5 + 
         (a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^5 + (6*a^2*Ju^2*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^5 + (a^4*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^5) + 
         (3*a^2*Ju^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^5 - (a^4*lzc^2*(Jt + ptc - ptcar)^3*ptcar*Cos[2*u])/(2*puc^5) - (a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^3*ptcar*Cos[2*u])/puc^5 - 
         (9*a^6*ptcar^2*Cos[2*u])/(1024*puc^5) - (a^2*Ju^4*ptcar^2*Cos[2*u])/(4*puc^5) + (a^4*lzc^2*ptcar^2*Cos[2*u])/(4*puc^5) + (3*a^2*Ju^2*lzc^2*ptcar^2*Cos[2*u])/(2*puc^5) + (a^4*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/(2*puc^5) + 
         (3*a^2*Ju^2*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/puc^5 + (a^4*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[2*u])/(4*puc^5) + (3*a^2*Ju^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[2*u])/(2*puc^5) + 
         (27*a^6*(Jt + ptc - ptcar)^2*ptcar^2*Cos[2*u])/(512*puc^5) - (3*a^4*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2*Cos[2*u])/(4*puc^5) - (3*a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*ptcar^2*Cos[2*u])/(2*puc^5) - 
         (3*a^4*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2*ptcar^2*Cos[2*u])/(4*puc^5) + (9*a^6*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(256*puc^5) - (a^4*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(2*puc^5) - 
         (a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/puc^5 - (a^4*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar^3*Cos[2*u])/(2*puc^5) + (9*a^6*ptcar^4*Cos[2*u])/(1024*puc^5) - (a^4*lzc^2*ptcar^4*Cos[2*u])/(8*puc^5) - 
         (a^4*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Cos[2*u])/(4*puc^5) - (a^4*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[2*u])/(8*puc^5) - (45*a^6*(Jt + ptc - ptcar)^2*ptcar^4*Cos[2*u])/(1024*puc^5) - (9*a^6*(Jt + ptc - ptcar)*ptcar^5*Cos[2*u])/(512*puc^5) - 
         (3*a^6*ptcar^6*Cos[2*u])/(1024*puc^5) - (a^2*Ju^3*Cos[2*u])/(4*puc^4) + (3*a^2*Ju*lzc^2*Cos[2*u])/(4*puc^4) + (3*a^2*Ju*lzc*(Jz + Lzci - lzcnum)*Cos[2*u])/(2*puc^4) + (3*a^2*Ju*(Jz + Lzci - lzcnum)^2*Cos[2*u])/(4*puc^4) + 
         (a^2*Ju^3*(Jt + ptc - ptcar)^2*Cos[2*u])/(4*puc^4) - (3*a^2*Ju*lzc^2*(Jt + ptc - ptcar)^2*Cos[2*u])/(4*puc^4) - (3*a^2*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Cos[2*u])/(2*puc^4) - 
         (3*a^2*Ju*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2*Cos[2*u])/(4*puc^4) + (a^2*Ju^3*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^4) - (3*a^2*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^4) - 
         (3*a^2*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^4 - (3*a^2*Ju*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^4) + (a^2*Ju^3*ptcar^2*Cos[2*u])/(4*puc^4) - (3*a^2*Ju*lzc^2*ptcar^2*Cos[2*u])/(4*puc^4) - 
         (3*a^2*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/(2*puc^4) - (3*a^2*Ju*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[2*u])/(4*puc^4) + (a^2*Ju^2*Cos[2*u])/(4*puc^3) - (a^2*lzc^2*Cos[2*u])/(4*puc^3) - (a^2*lzc*(Jz + Lzci - lzcnum)*Cos[2*u])/(2*puc^3) - 
         (a^2*(Jz + Lzci - lzcnum)^2*Cos[2*u])/(4*puc^3) - (a^2*Ju^2*(Jt + ptc - ptcar)^2*Cos[2*u])/(4*puc^3) + (a^2*lzc^2*(Jt + ptc - ptcar)^2*Cos[2*u])/(4*puc^3) + (a^2*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Cos[2*u])/(2*puc^3) + 
         (a^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2*Cos[2*u])/(4*puc^3) - (a^2*Ju^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^3) + (a^2*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^3) + 
         (a^2*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/puc^3 + (a^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^3) - (a^2*Ju^2*ptcar^2*Cos[2*u])/(4*puc^3) + (a^2*lzc^2*ptcar^2*Cos[2*u])/(4*puc^3) + 
         (a^2*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[2*u])/(2*puc^3) + (a^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[2*u])/(4*puc^3) - (a^2*Ju*Cos[2*u])/(4*puc^2) + (a^2*Ju*(Jt + ptc - ptcar)^2*Cos[2*u])/(4*puc^2) + 
         (a^2*Ju*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc^2) + (a^2*Ju*ptcar^2*Cos[2*u])/(4*puc^2) + (a^2*Cos[2*u])/(4*puc) - (a^2*(Jt + ptc - ptcar)^2*Cos[2*u])/(4*puc) - (a^2*(Jt + ptc - ptcar)*ptcar*Cos[2*u])/(2*puc) - 
         (a^2*ptcar^2*Cos[2*u])/(4*puc) + (107*a^8*lzc^8*Cos[4*u])/(1024*puc^15) - (107*a^8*lzc^8*ptcar^2*Cos[4*u])/(256*puc^15) + (321*a^8*lzc^8*ptcar^4*Cos[4*u])/(512*puc^15) - (107*a^8*lzc^8*ptcar^6*Cos[4*u])/(256*puc^15) + 
         (107*a^8*lzc^8*ptcar^8*Cos[4*u])/(1024*puc^15) - (121*a^8*lzc^6*Cos[4*u])/(512*puc^13) - (99*a^6*Ju^2*lzc^6*Cos[4*u])/(32*puc^13) + (121*a^8*lzc^6*ptcar^2*Cos[4*u])/(128*puc^13) + (297*a^6*Ju^2*lzc^6*ptcar^2*Cos[4*u])/(32*puc^13) - 
         (363*a^8*lzc^6*ptcar^4*Cos[4*u])/(256*puc^13) - (297*a^6*Ju^2*lzc^6*ptcar^4*Cos[4*u])/(32*puc^13) + (121*a^8*lzc^6*ptcar^6*Cos[4*u])/(128*puc^13) + (99*a^6*Ju^2*lzc^6*ptcar^6*Cos[4*u])/(32*puc^13) - 
         (121*a^8*lzc^6*ptcar^8*Cos[4*u])/(512*puc^13) + (33*a^6*Ju*lzc^6*Cos[4*u])/(64*puc^12) + (99*a^6*Ju*lzc^5*(Jz + Lzci - lzcnum)*Cos[4*u])/(32*puc^12) - (99*a^6*Ju*lzc^6*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(32*puc^12) - 
         (99*a^6*Ju*lzc^6*ptcar^2*Cos[4*u])/(64*puc^12) - (297*a^6*Ju*lzc^5*(Jz + Lzci - lzcnum)*ptcar^2*Cos[4*u])/(32*puc^12) + (99*a^6*Ju*lzc^6*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(16*puc^12) + (99*a^6*Ju*lzc^6*ptcar^4*Cos[4*u])/(64*puc^12) + 
         (297*a^6*Ju*lzc^5*(Jz + Lzci - lzcnum)*ptcar^4*Cos[4*u])/(32*puc^12) - (99*a^6*Ju*lzc^6*(Jt + ptc - ptcar)*ptcar^5*Cos[4*u])/(32*puc^12) - (33*a^6*Ju*lzc^6*ptcar^6*Cos[4*u])/(64*puc^12) - 
         (99*a^6*Ju*lzc^5*(Jz + Lzci - lzcnum)*ptcar^6*Cos[4*u])/(32*puc^12) + (41*a^8*lzc^4*Cos[4*u])/(256*puc^11) + (135*a^6*Ju^2*lzc^4*Cos[4*u])/(32*puc^11) + (105*a^4*Ju^4*lzc^4*Cos[4*u])/(32*puc^11) - (3*a^6*lzc^6*Cos[4*u])/(64*puc^11) - 
         (9*a^6*lzc^5*(Jz + Lzci - lzcnum)*Cos[4*u])/(32*puc^11) - (45*a^6*lzc^4*(Jz + Lzci - lzcnum)^2*Cos[4*u])/(64*puc^11) + (9*a^6*lzc^6*(Jt + ptc - ptcar)^2*Cos[4*u])/(64*puc^11) + (9*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(32*puc^11) + 
         (27*a^6*lzc^5*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(16*puc^11) - (41*a^8*lzc^4*ptcar^2*Cos[4*u])/(64*puc^11) - (405*a^6*Ju^2*lzc^4*ptcar^2*Cos[4*u])/(32*puc^11) - (105*a^4*Ju^4*lzc^4*ptcar^2*Cos[4*u])/(16*puc^11) + 
         (9*a^6*lzc^6*ptcar^2*Cos[4*u])/(64*puc^11) + (27*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^2*Cos[4*u])/(32*puc^11) + (135*a^6*lzc^4*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[4*u])/(64*puc^11) - 
         (27*a^6*lzc^6*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(32*puc^11) - (9*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(16*puc^11) - (27*a^6*lzc^5*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(8*puc^11) + 
         (123*a^8*lzc^4*ptcar^4*Cos[4*u])/(128*puc^11) + (405*a^6*Ju^2*lzc^4*ptcar^4*Cos[4*u])/(32*puc^11) + (105*a^4*Ju^4*lzc^4*ptcar^4*Cos[4*u])/(32*puc^11) - (9*a^6*lzc^6*ptcar^4*Cos[4*u])/(64*puc^11) - 
         (27*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^4*Cos[4*u])/(32*puc^11) - (135*a^6*lzc^4*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[4*u])/(64*puc^11) + (45*a^6*lzc^6*(Jt + ptc - ptcar)^2*ptcar^4*Cos[4*u])/(64*puc^11) + 
         (9*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar^5*Cos[4*u])/(32*puc^11) + (27*a^6*lzc^5*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^5*Cos[4*u])/(16*puc^11) - (41*a^8*lzc^4*ptcar^6*Cos[4*u])/(64*puc^11) - 
         (135*a^6*Ju^2*lzc^4*ptcar^6*Cos[4*u])/(32*puc^11) + (3*a^6*lzc^6*ptcar^6*Cos[4*u])/(64*puc^11) + (9*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^6*Cos[4*u])/(32*puc^11) + (45*a^6*lzc^4*(Jz + Lzci - lzcnum)^2*ptcar^6*Cos[4*u])/(64*puc^11) + 
         (41*a^8*lzc^4*ptcar^8*Cos[4*u])/(256*puc^11) - (27*a^6*Ju*lzc^4*Cos[4*u])/(32*puc^10) - (21*a^4*Ju^3*lzc^4*Cos[4*u])/(16*puc^10) - (27*a^6*Ju*lzc^3*(Jz + Lzci - lzcnum)*Cos[4*u])/(8*puc^10) - 
         (21*a^4*Ju^3*lzc^3*(Jz + Lzci - lzcnum)*Cos[4*u])/(4*puc^10) + (81*a^6*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(16*puc^10) + (21*a^4*Ju^3*lzc^4*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(4*puc^10) + (81*a^6*Ju*lzc^4*ptcar^2*Cos[4*u])/(32*puc^10) + 
         (21*a^4*Ju^3*lzc^4*ptcar^2*Cos[4*u])/(8*puc^10) + (81*a^6*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Cos[4*u])/(8*puc^10) + (21*a^4*Ju^3*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Cos[4*u])/(2*puc^10) - 
         (81*a^6*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(8*puc^10) - (21*a^4*Ju^3*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(4*puc^10) - (81*a^6*Ju*lzc^4*ptcar^4*Cos[4*u])/(32*puc^10) - (21*a^4*Ju^3*lzc^4*ptcar^4*Cos[4*u])/(16*puc^10) - 
         (81*a^6*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Cos[4*u])/(8*puc^10) - (21*a^4*Ju^3*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Cos[4*u])/(4*puc^10) + (81*a^6*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar^5*Cos[4*u])/(16*puc^10) + 
         (27*a^6*Ju*lzc^4*ptcar^6*Cos[4*u])/(32*puc^10) + (27*a^6*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^6*Cos[4*u])/(8*puc^10) - (15*a^8*lzc^2*Cos[4*u])/(512*puc^9) - (21*a^6*Ju^2*lzc^2*Cos[4*u])/(16*puc^9) - (35*a^4*Ju^4*lzc^2*Cos[4*u])/(16*puc^9) + 
         (3*a^6*lzc^4*Cos[4*u])/(32*puc^9) + (7*a^4*Ju^2*lzc^4*Cos[4*u])/(16*puc^9) + (3*a^6*lzc^3*(Jz + Lzci - lzcnum)*Cos[4*u])/(8*puc^9) + (7*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*Cos[4*u])/(4*puc^9) + 
         (9*a^6*lzc^2*(Jz + Lzci - lzcnum)^2*Cos[4*u])/(16*puc^9) + (21*a^4*Ju^2*lzc^2*(Jz + Lzci - lzcnum)^2*Cos[4*u])/(8*puc^9) - (9*a^6*lzc^4*(Jt + ptc - ptcar)^2*Cos[4*u])/(32*puc^9) - (7*a^4*Ju^2*lzc^4*(Jt + ptc - ptcar)^2*Cos[4*u])/(8*puc^9) - 
         (9*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(16*puc^9) - (7*a^4*Ju^2*lzc^4*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(4*puc^9) - (9*a^6*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(4*puc^9) - 
         (7*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/puc^9 + (15*a^8*lzc^2*ptcar^2*Cos[4*u])/(128*puc^9) + (63*a^6*Ju^2*lzc^2*ptcar^2*Cos[4*u])/(16*puc^9) + (35*a^4*Ju^4*lzc^2*ptcar^2*Cos[4*u])/(8*puc^9) - 
         (9*a^6*lzc^4*ptcar^2*Cos[4*u])/(32*puc^9) - (7*a^4*Ju^2*lzc^4*ptcar^2*Cos[4*u])/(8*puc^9) - (9*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Cos[4*u])/(8*puc^9) - (7*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Cos[4*u])/(2*puc^9) - 
         (27*a^6*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[4*u])/(16*puc^9) - (21*a^4*Ju^2*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[4*u])/(4*puc^9) + (27*a^6*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(16*puc^9) + 
         (21*a^4*Ju^2*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(8*puc^9) + (9*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(8*puc^9) + (7*a^4*Ju^2*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(4*puc^9) + 
         (9*a^6*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(2*puc^9) + (7*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/puc^9 - (45*a^8*lzc^2*ptcar^4*Cos[4*u])/(256*puc^9) - 
         (63*a^6*Ju^2*lzc^2*ptcar^4*Cos[4*u])/(16*puc^9) - (35*a^4*Ju^4*lzc^2*ptcar^4*Cos[4*u])/(16*puc^9) + (9*a^6*lzc^4*ptcar^4*Cos[4*u])/(32*puc^9) + (7*a^4*Ju^2*lzc^4*ptcar^4*Cos[4*u])/(16*puc^9) + 
         (9*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Cos[4*u])/(8*puc^9) + (7*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Cos[4*u])/(4*puc^9) + (27*a^6*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[4*u])/(16*puc^9) + 
         (21*a^4*Ju^2*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[4*u])/(8*puc^9) - (45*a^6*lzc^4*(Jt + ptc - ptcar)^2*ptcar^4*Cos[4*u])/(32*puc^9) - (9*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar^5*Cos[4*u])/(16*puc^9) - 
         (9*a^6*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^5*Cos[4*u])/(4*puc^9) + (15*a^8*lzc^2*ptcar^6*Cos[4*u])/(128*puc^9) + (21*a^6*Ju^2*lzc^2*ptcar^6*Cos[4*u])/(16*puc^9) - (3*a^6*lzc^4*ptcar^6*Cos[4*u])/(32*puc^9) - 
         (3*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^6*Cos[4*u])/(8*puc^9) - (9*a^6*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^6*Cos[4*u])/(16*puc^9) - (15*a^8*lzc^2*ptcar^8*Cos[4*u])/(512*puc^9) + (21*a^6*Ju*lzc^2*Cos[4*u])/(64*puc^8) + 
         (35*a^4*Ju^3*lzc^2*Cos[4*u])/(32*puc^8) - (7*a^4*Ju*lzc^4*Cos[4*u])/(64*puc^8) + (21*a^6*Ju*lzc*(Jz + Lzci - lzcnum)*Cos[4*u])/(32*puc^8) + (35*a^4*Ju^3*lzc*(Jz + Lzci - lzcnum)*Cos[4*u])/(16*puc^8) - 
         (7*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*Cos[4*u])/(16*puc^8) - (21*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*Cos[4*u])/(32*puc^8) - (7*a^4*Ju*lzc*(Jz + Lzci - lzcnum)^3*Cos[4*u])/(16*puc^8) + (7*a^4*Ju*lzc^4*(Jt + ptc - ptcar)^2*Cos[4*u])/(32*puc^8) + 
         (7*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Cos[4*u])/(8*puc^8) - (63*a^6*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(32*puc^8) - (35*a^4*Ju^3*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(8*puc^8) + 
         (7*a^4*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(16*puc^8) + (7*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(4*puc^8) + (21*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(8*puc^8) - 
         (7*a^4*Ju*lzc^4*(Jt + ptc - ptcar)^3*ptcar*Cos[4*u])/(16*puc^8) - (63*a^6*Ju*lzc^2*ptcar^2*Cos[4*u])/(64*puc^8) - (35*a^4*Ju^3*lzc^2*ptcar^2*Cos[4*u])/(16*puc^8) + (7*a^4*Ju*lzc^4*ptcar^2*Cos[4*u])/(32*puc^8) - 
         (63*a^6*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[4*u])/(32*puc^8) - (35*a^4*Ju^3*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[4*u])/(8*puc^8) + (7*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Cos[4*u])/(8*puc^8) + 
         (21*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[4*u])/(16*puc^8) + (7*a^4*Ju*lzc*(Jz + Lzci - lzcnum)^3*ptcar^2*Cos[4*u])/(8*puc^8) - (21*a^4*Ju*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(32*puc^8) - 
         (21*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(8*puc^8) + (63*a^6*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(16*puc^8) + (35*a^4*Ju^3*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(8*puc^8) - 
         (7*a^4*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(16*puc^8) - (7*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(4*puc^8) - (21*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(8*puc^8) + 
         (63*a^6*Ju*lzc^2*ptcar^4*Cos[4*u])/(64*puc^8) + (35*a^4*Ju^3*lzc^2*ptcar^4*Cos[4*u])/(32*puc^8) - (7*a^4*Ju*lzc^4*ptcar^4*Cos[4*u])/(64*puc^8) + (63*a^6*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Cos[4*u])/(32*puc^8) + 
         (35*a^4*Ju^3*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Cos[4*u])/(16*puc^8) - (7*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Cos[4*u])/(16*puc^8) - (21*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[4*u])/(32*puc^8) - 
         (7*a^4*Ju*lzc*(Jz + Lzci - lzcnum)^3*ptcar^4*Cos[4*u])/(16*puc^8) - (63*a^6*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar^5*Cos[4*u])/(32*puc^8) - (21*a^6*Ju*lzc^2*ptcar^6*Cos[4*u])/(64*puc^8) - 
         (21*a^6*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^6*Cos[4*u])/(32*puc^8) + (a^8*Cos[4*u])/(1024*puc^7) + (15*a^4*Ju^4*Cos[4*u])/(64*puc^7) - (3*a^6*lzc^2*Cos[4*u])/(64*puc^7) - (15*a^4*Ju^2*lzc^2*Cos[4*u])/(32*puc^7) + (a^4*lzc^4*Cos[4*u])/(64*puc^7) - 
         (3*a^6*lzc*(Jz + Lzci - lzcnum)*Cos[4*u])/(32*puc^7) - (15*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*Cos[4*u])/(16*puc^7) + (a^4*lzc^3*(Jz + Lzci - lzcnum)*Cos[4*u])/(16*puc^7) - (3*a^6*(Jz + Lzci - lzcnum)^2*Cos[4*u])/(64*puc^7) - 
         (15*a^4*Ju^2*(Jz + Lzci - lzcnum)^2*Cos[4*u])/(32*puc^7) + (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*Cos[4*u])/(32*puc^7) + (a^4*lzc*(Jz + Lzci - lzcnum)^3*Cos[4*u])/(16*puc^7) + (a^4*(Jz + Lzci - lzcnum)^4*Cos[4*u])/(64*puc^7) + 
         (9*a^6*lzc^2*(Jt + ptc - ptcar)^2*Cos[4*u])/(64*puc^7) + (15*a^4*Ju^2*lzc^2*(Jt + ptc - ptcar)^2*Cos[4*u])/(16*puc^7) - (a^4*lzc^4*(Jt + ptc - ptcar)^2*Cos[4*u])/(32*puc^7) - 
         (a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Cos[4*u])/(8*puc^7) - (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2*Cos[4*u])/(16*puc^7) + (a^4*lzc^4*(Jt + ptc - ptcar)^4*Cos[4*u])/(64*puc^7) + 
         (9*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(32*puc^7) + (15*a^4*Ju^2*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(8*puc^7) - (a^4*lzc^4*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(16*puc^7) + 
         (9*a^6*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(16*puc^7) + (15*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(4*puc^7) - (a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(4*puc^7) - 
         (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(8*puc^7) - (a^4*lzc*(Jz + Lzci - lzcnum)^3*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(4*puc^7) + (a^4*lzc^4*(Jt + ptc - ptcar)^3*ptcar*Cos[4*u])/(16*puc^7) + 
         (a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^3*ptcar*Cos[4*u])/(4*puc^7) - (a^8*ptcar^2*Cos[4*u])/(256*puc^7) - (15*a^4*Ju^4*ptcar^2*Cos[4*u])/(32*puc^7) + (9*a^6*lzc^2*ptcar^2*Cos[4*u])/(64*puc^7) + 
         (15*a^4*Ju^2*lzc^2*ptcar^2*Cos[4*u])/(16*puc^7) - (a^4*lzc^4*ptcar^2*Cos[4*u])/(32*puc^7) + (9*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[4*u])/(32*puc^7) + (15*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[4*u])/(8*puc^7) - 
         (a^4*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Cos[4*u])/(8*puc^7) + (9*a^6*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[4*u])/(64*puc^7) + (15*a^4*Ju^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[4*u])/(16*puc^7) - 
         (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[4*u])/(16*puc^7) - (a^4*lzc*(Jz + Lzci - lzcnum)^3*ptcar^2*Cos[4*u])/(8*puc^7) - (a^4*(Jz + Lzci - lzcnum)^4*ptcar^2*Cos[4*u])/(32*puc^7) - 
         (27*a^6*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(32*puc^7) - (45*a^4*Ju^2*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(16*puc^7) + (3*a^4*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(32*puc^7) + 
         (3*a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(8*puc^7) + (9*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(16*puc^7) - (9*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(16*puc^7) - 
         (15*a^4*Ju^2*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(8*puc^7) + (a^4*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(16*puc^7) - (9*a^6*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(8*puc^7) - 
         (15*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(4*puc^7) + (a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(4*puc^7) + (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/
          (8*puc^7) + (a^4*lzc*(Jz + Lzci - lzcnum)^3*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(4*puc^7) + (3*a^8*ptcar^4*Cos[4*u])/(512*puc^7) + (15*a^4*Ju^4*ptcar^4*Cos[4*u])/(64*puc^7) - (9*a^6*lzc^2*ptcar^4*Cos[4*u])/(64*puc^7) - 
         (15*a^4*Ju^2*lzc^2*ptcar^4*Cos[4*u])/(32*puc^7) + (a^4*lzc^4*ptcar^4*Cos[4*u])/(64*puc^7) - (9*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Cos[4*u])/(32*puc^7) - (15*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Cos[4*u])/(16*puc^7) + 
         (a^4*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Cos[4*u])/(16*puc^7) - (9*a^6*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[4*u])/(64*puc^7) - (15*a^4*Ju^2*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[4*u])/(32*puc^7) + 
         (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[4*u])/(32*puc^7) + (a^4*lzc*(Jz + Lzci - lzcnum)^3*ptcar^4*Cos[4*u])/(16*puc^7) + (a^4*(Jz + Lzci - lzcnum)^4*ptcar^4*Cos[4*u])/(64*puc^7) + 
         (45*a^6*lzc^2*(Jt + ptc - ptcar)^2*ptcar^4*Cos[4*u])/(64*puc^7) + (9*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar^5*Cos[4*u])/(32*puc^7) + (9*a^6*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^5*Cos[4*u])/(16*puc^7) - 
         (a^8*ptcar^6*Cos[4*u])/(256*puc^7) + (3*a^6*lzc^2*ptcar^6*Cos[4*u])/(64*puc^7) + (3*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^6*Cos[4*u])/(32*puc^7) + (3*a^6*(Jz + Lzci - lzcnum)^2*ptcar^6*Cos[4*u])/(64*puc^7) + (a^8*ptcar^8*Cos[4*u])/(1024*puc^7) - 
         (5*a^4*Ju^3*Cos[4*u])/(32*puc^6) + (5*a^4*Ju*lzc^2*Cos[4*u])/(32*puc^6) + (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*Cos[4*u])/(16*puc^6) + (5*a^4*Ju*(Jz + Lzci - lzcnum)^2*Cos[4*u])/(32*puc^6) - 
         (5*a^4*Ju*lzc^2*(Jt + ptc - ptcar)^2*Cos[4*u])/(16*puc^6) - (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Cos[4*u])/(8*puc^6) + (5*a^4*Ju^3*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(8*puc^6) - 
         (5*a^4*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(8*puc^6) - (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(4*puc^6) - (5*a^4*Ju*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(8*puc^6) + 
         (5*a^4*Ju*lzc^2*(Jt + ptc - ptcar)^3*ptcar*Cos[4*u])/(8*puc^6) + (5*a^4*Ju^3*ptcar^2*Cos[4*u])/(16*puc^6) - (5*a^4*Ju*lzc^2*ptcar^2*Cos[4*u])/(16*puc^6) - (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[4*u])/(8*puc^6) - 
         (5*a^4*Ju*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[4*u])/(16*puc^6) + (15*a^4*Ju*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(16*puc^6) + (15*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(8*puc^6) - 
         (5*a^4*Ju^3*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(8*puc^6) + (5*a^4*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(8*puc^6) + (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(4*puc^6) + 
         (5*a^4*Ju*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(8*puc^6) - (5*a^4*Ju^3*ptcar^4*Cos[4*u])/(32*puc^6) + (5*a^4*Ju*lzc^2*ptcar^4*Cos[4*u])/(32*puc^6) + (5*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Cos[4*u])/(16*puc^6) + 
         (5*a^4*Ju*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[4*u])/(32*puc^6) + (3*a^4*Ju^2*Cos[4*u])/(32*puc^5) - (a^4*lzc^2*Cos[4*u])/(32*puc^5) - (a^4*lzc*(Jz + Lzci - lzcnum)*Cos[4*u])/(16*puc^5) - (a^4*(Jz + Lzci - lzcnum)^2*Cos[4*u])/(32*puc^5) - 
         (3*a^4*Ju^2*(Jt + ptc - ptcar)^2*Cos[4*u])/(16*puc^5) + (a^4*lzc^2*(Jt + ptc - ptcar)^2*Cos[4*u])/(16*puc^5) + (a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Cos[4*u])/(8*puc^5) + 
         (a^4*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2*Cos[4*u])/(16*puc^5) - (a^4*lzc^2*(Jt + ptc - ptcar)^4*Cos[4*u])/(32*puc^5) - (3*a^4*Ju^2*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(8*puc^5) + (a^4*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(8*puc^5) + 
         (a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(4*puc^5) + (a^4*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(8*puc^5) - (a^4*lzc^2*(Jt + ptc - ptcar)^3*ptcar*Cos[4*u])/(8*puc^5) - 
         (a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^3*ptcar*Cos[4*u])/(4*puc^5) - (3*a^4*Ju^2*ptcar^2*Cos[4*u])/(16*puc^5) + (a^4*lzc^2*ptcar^2*Cos[4*u])/(16*puc^5) + (a^4*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[4*u])/(8*puc^5) + 
         (a^4*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[4*u])/(16*puc^5) + (9*a^4*Ju^2*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(16*puc^5) - (3*a^4*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(16*puc^5) - 
         (3*a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(8*puc^5) - (3*a^4*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(16*puc^5) + (3*a^4*Ju^2*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(8*puc^5) - 
         (a^4*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(8*puc^5) - (a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(4*puc^5) - (a^4*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(8*puc^5) + 
         (3*a^4*Ju^2*ptcar^4*Cos[4*u])/(32*puc^5) - (a^4*lzc^2*ptcar^4*Cos[4*u])/(32*puc^5) - (a^4*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Cos[4*u])/(16*puc^5) - (a^4*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[4*u])/(32*puc^5) - (3*a^4*Ju*Cos[4*u])/(64*puc^4) + 
         (3*a^4*Ju*(Jt + ptc - ptcar)^2*Cos[4*u])/(32*puc^4) + (3*a^4*Ju*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(16*puc^4) - (3*a^4*Ju*(Jt + ptc - ptcar)^3*ptcar*Cos[4*u])/(16*puc^4) + (3*a^4*Ju*ptcar^2*Cos[4*u])/(32*puc^4) - 
         (9*a^4*Ju*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(32*puc^4) - (3*a^4*Ju*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(16*puc^4) - (3*a^4*Ju*ptcar^4*Cos[4*u])/(64*puc^4) + (a^4*Cos[4*u])/(64*puc^3) - (a^4*(Jt + ptc - ptcar)^2*Cos[4*u])/(32*puc^3) + 
         (a^4*(Jt + ptc - ptcar)^4*Cos[4*u])/(64*puc^3) - (a^4*(Jt + ptc - ptcar)*ptcar*Cos[4*u])/(16*puc^3) + (a^4*(Jt + ptc - ptcar)^3*ptcar*Cos[4*u])/(16*puc^3) - (a^4*ptcar^2*Cos[4*u])/(32*puc^3) + 
         (3*a^4*(Jt + ptc - ptcar)^2*ptcar^2*Cos[4*u])/(32*puc^3) + (a^4*(Jt + ptc - ptcar)*ptcar^3*Cos[4*u])/(16*puc^3) + (a^4*ptcar^4*Cos[4*u])/(64*puc^3) + (7*a^8*lzc^8*Cos[6*u])/(2048*puc^15) - (7*a^8*lzc^8*ptcar^2*Cos[6*u])/(512*puc^15) + 
         (21*a^8*lzc^8*ptcar^4*Cos[6*u])/(1024*puc^15) - (7*a^8*lzc^8*ptcar^6*Cos[6*u])/(512*puc^15) + (7*a^8*lzc^8*ptcar^8*Cos[6*u])/(2048*puc^15) - (21*a^8*lzc^6*Cos[6*u])/(2048*puc^13) - (33*a^6*Ju^2*lzc^6*Cos[6*u])/(512*puc^13) + 
         (21*a^8*lzc^6*ptcar^2*Cos[6*u])/(512*puc^13) + (99*a^6*Ju^2*lzc^6*ptcar^2*Cos[6*u])/(512*puc^13) - (63*a^8*lzc^6*ptcar^4*Cos[6*u])/(1024*puc^13) - (99*a^6*Ju^2*lzc^6*ptcar^4*Cos[6*u])/(512*puc^13) + 
         (21*a^8*lzc^6*ptcar^6*Cos[6*u])/(512*puc^13) + (33*a^6*Ju^2*lzc^6*ptcar^6*Cos[6*u])/(512*puc^13) - (21*a^8*lzc^6*ptcar^8*Cos[6*u])/(2048*puc^13) + (11*a^6*Ju*lzc^6*Cos[6*u])/(1024*puc^12) + 
         (33*a^6*Ju*lzc^5*(Jz + Lzci - lzcnum)*Cos[6*u])/(512*puc^12) - (33*a^6*Ju*lzc^6*(Jt + ptc - ptcar)*ptcar*Cos[6*u])/(512*puc^12) - (33*a^6*Ju*lzc^6*ptcar^2*Cos[6*u])/(1024*puc^12) - 
         (99*a^6*Ju*lzc^5*(Jz + Lzci - lzcnum)*ptcar^2*Cos[6*u])/(512*puc^12) + (33*a^6*Ju*lzc^6*(Jt + ptc - ptcar)*ptcar^3*Cos[6*u])/(256*puc^12) + (33*a^6*Ju*lzc^6*ptcar^4*Cos[6*u])/(1024*puc^12) + 
         (99*a^6*Ju*lzc^5*(Jz + Lzci - lzcnum)*ptcar^4*Cos[6*u])/(512*puc^12) - (33*a^6*Ju*lzc^6*(Jt + ptc - ptcar)*ptcar^5*Cos[6*u])/(512*puc^12) - (11*a^6*Ju*lzc^6*ptcar^6*Cos[6*u])/(1024*puc^12) - 
         (33*a^6*Ju*lzc^5*(Jz + Lzci - lzcnum)*ptcar^6*Cos[6*u])/(512*puc^12) + (21*a^8*lzc^4*Cos[6*u])/(2048*puc^11) + (135*a^6*Ju^2*lzc^4*Cos[6*u])/(1024*puc^11) - (a^6*lzc^6*Cos[6*u])/(1024*puc^11) - 
         (3*a^6*lzc^5*(Jz + Lzci - lzcnum)*Cos[6*u])/(512*puc^11) - (15*a^6*lzc^4*(Jz + Lzci - lzcnum)^2*Cos[6*u])/(1024*puc^11) + (3*a^6*lzc^6*(Jt + ptc - ptcar)^2*Cos[6*u])/(1024*puc^11) + (3*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar*Cos[6*u])/(512*puc^11) + 
         (9*a^6*lzc^5*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[6*u])/(256*puc^11) - (21*a^8*lzc^4*ptcar^2*Cos[6*u])/(512*puc^11) - (405*a^6*Ju^2*lzc^4*ptcar^2*Cos[6*u])/(1024*puc^11) + (3*a^6*lzc^6*ptcar^2*Cos[6*u])/(1024*puc^11) + 
         (9*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^2*Cos[6*u])/(512*puc^11) + (45*a^6*lzc^4*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[6*u])/(1024*puc^11) - (9*a^6*lzc^6*(Jt + ptc - ptcar)^2*ptcar^2*Cos[6*u])/(512*puc^11) - 
         (3*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar^3*Cos[6*u])/(256*puc^11) - (9*a^6*lzc^5*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[6*u])/(128*puc^11) + (63*a^8*lzc^4*ptcar^4*Cos[6*u])/(1024*puc^11) + 
         (405*a^6*Ju^2*lzc^4*ptcar^4*Cos[6*u])/(1024*puc^11) - (3*a^6*lzc^6*ptcar^4*Cos[6*u])/(1024*puc^11) - (9*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^4*Cos[6*u])/(512*puc^11) - (45*a^6*lzc^4*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[6*u])/(1024*puc^11) + 
         (15*a^6*lzc^6*(Jt + ptc - ptcar)^2*ptcar^4*Cos[6*u])/(1024*puc^11) + (3*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar^5*Cos[6*u])/(512*puc^11) + (9*a^6*lzc^5*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^5*Cos[6*u])/(256*puc^11) - 
         (21*a^8*lzc^4*ptcar^6*Cos[6*u])/(512*puc^11) - (135*a^6*Ju^2*lzc^4*ptcar^6*Cos[6*u])/(1024*puc^11) + (a^6*lzc^6*ptcar^6*Cos[6*u])/(1024*puc^11) + (3*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^6*Cos[6*u])/(512*puc^11) + 
         (15*a^6*lzc^4*(Jz + Lzci - lzcnum)^2*ptcar^6*Cos[6*u])/(1024*puc^11) + (21*a^8*lzc^4*ptcar^8*Cos[6*u])/(2048*puc^11) - (27*a^6*Ju*lzc^4*Cos[6*u])/(1024*puc^10) - (27*a^6*Ju*lzc^3*(Jz + Lzci - lzcnum)*Cos[6*u])/(256*puc^10) + 
         (81*a^6*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar*Cos[6*u])/(512*puc^10) + (81*a^6*Ju*lzc^4*ptcar^2*Cos[6*u])/(1024*puc^10) + (81*a^6*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Cos[6*u])/(256*puc^10) - 
         (81*a^6*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Cos[6*u])/(256*puc^10) - (81*a^6*Ju*lzc^4*ptcar^4*Cos[6*u])/(1024*puc^10) - (81*a^6*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Cos[6*u])/(256*puc^10) + 
         (81*a^6*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar^5*Cos[6*u])/(512*puc^10) + (27*a^6*Ju*lzc^4*ptcar^6*Cos[6*u])/(1024*puc^10) + (27*a^6*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^6*Cos[6*u])/(256*puc^10) - (7*a^8*lzc^2*Cos[6*u])/(2048*puc^9) - 
         (21*a^6*Ju^2*lzc^2*Cos[6*u])/(256*puc^9) + (3*a^6*lzc^4*Cos[6*u])/(1024*puc^9) + (3*a^6*lzc^3*(Jz + Lzci - lzcnum)*Cos[6*u])/(256*puc^9) + (9*a^6*lzc^2*(Jz + Lzci - lzcnum)^2*Cos[6*u])/(512*puc^9) - 
         (9*a^6*lzc^4*(Jt + ptc - ptcar)^2*Cos[6*u])/(1024*puc^9) - (9*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar*Cos[6*u])/(512*puc^9) - (9*a^6*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[6*u])/(128*puc^9) + 
         (7*a^8*lzc^2*ptcar^2*Cos[6*u])/(512*puc^9) + (63*a^6*Ju^2*lzc^2*ptcar^2*Cos[6*u])/(256*puc^9) - (9*a^6*lzc^4*ptcar^2*Cos[6*u])/(1024*puc^9) - (9*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Cos[6*u])/(256*puc^9) - 
         (27*a^6*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[6*u])/(512*puc^9) + (27*a^6*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2*Cos[6*u])/(512*puc^9) + (9*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Cos[6*u])/(256*puc^9) + 
         (9*a^6*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[6*u])/(64*puc^9) - (21*a^8*lzc^2*ptcar^4*Cos[6*u])/(1024*puc^9) - (63*a^6*Ju^2*lzc^2*ptcar^4*Cos[6*u])/(256*puc^9) + (9*a^6*lzc^4*ptcar^4*Cos[6*u])/(1024*puc^9) + 
         (9*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Cos[6*u])/(256*puc^9) + (27*a^6*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[6*u])/(512*puc^9) - (45*a^6*lzc^4*(Jt + ptc - ptcar)^2*ptcar^4*Cos[6*u])/(1024*puc^9) - 
         (9*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar^5*Cos[6*u])/(512*puc^9) - (9*a^6*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^5*Cos[6*u])/(128*puc^9) + (7*a^8*lzc^2*ptcar^6*Cos[6*u])/(512*puc^9) + (21*a^6*Ju^2*lzc^2*ptcar^6*Cos[6*u])/(256*puc^9) - 
         (3*a^6*lzc^4*ptcar^6*Cos[6*u])/(1024*puc^9) - (3*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^6*Cos[6*u])/(256*puc^9) - (9*a^6*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^6*Cos[6*u])/(512*puc^9) - (7*a^8*lzc^2*ptcar^8*Cos[6*u])/(2048*puc^9) + 
         (21*a^6*Ju*lzc^2*Cos[6*u])/(1024*puc^8) + (21*a^6*Ju*lzc*(Jz + Lzci - lzcnum)*Cos[6*u])/(512*puc^8) - (63*a^6*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[6*u])/(512*puc^8) - (63*a^6*Ju*lzc^2*ptcar^2*Cos[6*u])/(1024*puc^8) - 
         (63*a^6*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[6*u])/(512*puc^8) + (63*a^6*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Cos[6*u])/(256*puc^8) + (63*a^6*Ju*lzc^2*ptcar^4*Cos[6*u])/(1024*puc^8) + 
         (63*a^6*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Cos[6*u])/(512*puc^8) - (63*a^6*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar^5*Cos[6*u])/(512*puc^8) - (21*a^6*Ju*lzc^2*ptcar^6*Cos[6*u])/(1024*puc^8) - 
         (21*a^6*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^6*Cos[6*u])/(512*puc^8) + (15*a^6*Ju^2*Cos[6*u])/(1024*puc^7) - (3*a^6*lzc^2*Cos[6*u])/(1024*puc^7) - (3*a^6*lzc*(Jz + Lzci - lzcnum)*Cos[6*u])/(512*puc^7) - 
         (3*a^6*(Jz + Lzci - lzcnum)^2*Cos[6*u])/(1024*puc^7) + (9*a^6*lzc^2*(Jt + ptc - ptcar)^2*Cos[6*u])/(1024*puc^7) + (9*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar*Cos[6*u])/(512*puc^7) + 
         (9*a^6*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Cos[6*u])/(256*puc^7) - (45*a^6*Ju^2*ptcar^2*Cos[6*u])/(1024*puc^7) + (9*a^6*lzc^2*ptcar^2*Cos[6*u])/(1024*puc^7) + (9*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Cos[6*u])/(512*puc^7) + 
         (9*a^6*(Jz + Lzci - lzcnum)^2*ptcar^2*Cos[6*u])/(1024*puc^7) - (27*a^6*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2*Cos[6*u])/(512*puc^7) - (9*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Cos[6*u])/(256*puc^7) - 
         (9*a^6*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Cos[6*u])/(128*puc^7) + (45*a^6*Ju^2*ptcar^4*Cos[6*u])/(1024*puc^7) - (9*a^6*lzc^2*ptcar^4*Cos[6*u])/(1024*puc^7) - (9*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Cos[6*u])/(512*puc^7) - 
         (9*a^6*(Jz + Lzci - lzcnum)^2*ptcar^4*Cos[6*u])/(1024*puc^7) + (45*a^6*lzc^2*(Jt + ptc - ptcar)^2*ptcar^4*Cos[6*u])/(1024*puc^7) + (9*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar^5*Cos[6*u])/(512*puc^7) + 
         (9*a^6*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^5*Cos[6*u])/(256*puc^7) - (15*a^6*Ju^2*ptcar^6*Cos[6*u])/(1024*puc^7) + (3*a^6*lzc^2*ptcar^6*Cos[6*u])/(1024*puc^7) + (3*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^6*Cos[6*u])/(512*puc^7) + 
         (3*a^6*(Jz + Lzci - lzcnum)^2*ptcar^6*Cos[6*u])/(1024*puc^7) - (5*a^6*Ju*Cos[6*u])/(1024*puc^6) + (15*a^6*Ju*(Jt + ptc - ptcar)*ptcar*Cos[6*u])/(512*puc^6) + (15*a^6*Ju*ptcar^2*Cos[6*u])/(1024*puc^6) - 
         (15*a^6*Ju*(Jt + ptc - ptcar)*ptcar^3*Cos[6*u])/(256*puc^6) - (15*a^6*Ju*ptcar^4*Cos[6*u])/(1024*puc^6) + (15*a^6*Ju*(Jt + ptc - ptcar)*ptcar^5*Cos[6*u])/(512*puc^6) + (5*a^6*Ju*ptcar^6*Cos[6*u])/(1024*puc^6) + (a^6*Cos[6*u])/(1024*puc^5) - 
         (3*a^6*(Jt + ptc - ptcar)^2*Cos[6*u])/(1024*puc^5) - (3*a^6*(Jt + ptc - ptcar)*ptcar*Cos[6*u])/(512*puc^5) - (3*a^6*ptcar^2*Cos[6*u])/(1024*puc^5) + (9*a^6*(Jt + ptc - ptcar)^2*ptcar^2*Cos[6*u])/(512*puc^5) + 
         (3*a^6*(Jt + ptc - ptcar)*ptcar^3*Cos[6*u])/(256*puc^5) + (3*a^6*ptcar^4*Cos[6*u])/(1024*puc^5) - (15*a^6*(Jt + ptc - ptcar)^2*ptcar^4*Cos[6*u])/(1024*puc^5) - (3*a^6*(Jt + ptc - ptcar)*ptcar^5*Cos[6*u])/(512*puc^5) - 
         (a^6*ptcar^6*Cos[6*u])/(1024*puc^5) + (a^8*lzc^8*Cos[8*u])/(16384*puc^15) - (a^8*lzc^8*ptcar^2*Cos[8*u])/(4096*puc^15) + (3*a^8*lzc^8*ptcar^4*Cos[8*u])/(8192*puc^15) - (a^8*lzc^8*ptcar^6*Cos[8*u])/(4096*puc^15) + 
         (a^8*lzc^8*ptcar^8*Cos[8*u])/(16384*puc^15) - (a^8*lzc^6*Cos[8*u])/(4096*puc^13) + (a^8*lzc^6*ptcar^2*Cos[8*u])/(1024*puc^13) - (3*a^8*lzc^6*ptcar^4*Cos[8*u])/(2048*puc^13) + (a^8*lzc^6*ptcar^6*Cos[8*u])/(1024*puc^13) - 
         (a^8*lzc^6*ptcar^8*Cos[8*u])/(4096*puc^13) + (3*a^8*lzc^4*Cos[8*u])/(8192*puc^11) - (3*a^8*lzc^4*ptcar^2*Cos[8*u])/(2048*puc^11) + (9*a^8*lzc^4*ptcar^4*Cos[8*u])/(4096*puc^11) - (3*a^8*lzc^4*ptcar^6*Cos[8*u])/(2048*puc^11) + 
         (3*a^8*lzc^4*ptcar^8*Cos[8*u])/(8192*puc^11) - (a^8*lzc^2*Cos[8*u])/(4096*puc^9) + (a^8*lzc^2*ptcar^2*Cos[8*u])/(1024*puc^9) - (3*a^8*lzc^2*ptcar^4*Cos[8*u])/(2048*puc^9) + (a^8*lzc^2*ptcar^6*Cos[8*u])/(1024*puc^9) - 
         (a^8*lzc^2*ptcar^8*Cos[8*u])/(4096*puc^9) + (a^8*Cos[8*u])/(16384*puc^7) - (a^8*ptcar^2*Cos[8*u])/(4096*puc^7) + (3*a^8*ptcar^4*Cos[8*u])/(8192*puc^7) - (a^8*ptcar^6*Cos[8*u])/(4096*puc^7) + (a^8*ptcar^8*Cos[8*u])/(16384*puc^7))^2]*
    Sin[u + (4443*a^6*Ju*lzc^6*Sin[2*u])/(512*puc^13) - (13329*a^6*Ju*lzc^6*ptcar^2*Sin[2*u])/(512*puc^13) + (13329*a^6*Ju*lzc^6*ptcar^4*Sin[2*u])/(512*puc^13) - (4443*a^6*Ju*lzc^6*ptcar^6*Sin[2*u])/(512*puc^13) - 
      (1481*a^6*lzc^6*Sin[2*u])/(2048*puc^12) - (4443*a^6*lzc^5*(Jz + Lzci - lzcnum)*Sin[2*u])/(1024*puc^12) + (4443*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(1024*puc^12) + (4443*a^6*lzc^6*ptcar^2*Sin[2*u])/(2048*puc^12) + 
      (13329*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^2*Sin[2*u])/(1024*puc^12) - (4443*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar^3*Sin[2*u])/(512*puc^12) - (4443*a^6*lzc^6*ptcar^4*Sin[2*u])/(2048*puc^12) - 
      (13329*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^4*Sin[2*u])/(1024*puc^12) + (4443*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar^5*Sin[2*u])/(1024*puc^12) + (1481*a^6*lzc^6*ptcar^6*Sin[2*u])/(2048*puc^12) + 
      (4443*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^6*Sin[2*u])/(1024*puc^12) - (8545*a^6*Ju*lzc^4*Sin[2*u])/(1024*puc^11) - (105*a^4*Ju^3*lzc^4*Sin[2*u])/(2*puc^11) + (25635*a^6*Ju*lzc^4*ptcar^2*Sin[2*u])/(1024*puc^11) + 
      (105*a^4*Ju^3*lzc^4*ptcar^2*Sin[2*u])/puc^11 - (25635*a^6*Ju*lzc^4*ptcar^4*Sin[2*u])/(1024*puc^11) - (105*a^4*Ju^3*lzc^4*ptcar^4*Sin[2*u])/(2*puc^11) + (8545*a^6*Ju*lzc^4*ptcar^6*Sin[2*u])/(1024*puc^11) + (1709*a^6*lzc^4*Sin[2*u])/(2048*puc^10) + 
      (63*a^4*Ju^2*lzc^4*Sin[2*u])/(4*puc^10) + (1709*a^6*lzc^3*(Jz + Lzci - lzcnum)*Sin[2*u])/(512*puc^10) + (63*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*Sin[2*u])/puc^10 - (5127*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(1024*puc^10) - 
      (63*a^4*Ju^2*lzc^4*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/puc^10 - (5127*a^6*lzc^4*ptcar^2*Sin[2*u])/(2048*puc^10) - (63*a^4*Ju^2*lzc^4*ptcar^2*Sin[2*u])/(2*puc^10) - (5127*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Sin[2*u])/(512*puc^10) - 
      (126*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Sin[2*u])/puc^10 + (5127*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Sin[2*u])/(512*puc^10) + (63*a^4*Ju^2*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Sin[2*u])/puc^10 + 
      (5127*a^6*lzc^4*ptcar^4*Sin[2*u])/(2048*puc^10) + (63*a^4*Ju^2*lzc^4*ptcar^4*Sin[2*u])/(4*puc^10) + (5127*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Sin[2*u])/(512*puc^10) + (63*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Sin[2*u])/puc^10 - 
      (5127*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar^5*Sin[2*u])/(1024*puc^10) - (1709*a^6*lzc^4*ptcar^6*Sin[2*u])/(2048*puc^10) - (1709*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^6*Sin[2*u])/(512*puc^10) + (399*a^6*Ju*lzc^2*Sin[2*u])/(256*puc^9) + 
      (35*a^4*Ju^3*lzc^2*Sin[2*u])/(2*puc^9) + (21*a^2*Ju^5*lzc^2*Sin[2*u])/puc^9 - (7*a^4*Ju*lzc^4*Sin[2*u])/(2*puc^9) - (14*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*Sin[2*u])/puc^9 - (21*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*Sin[2*u])/puc^9 + 
      (7*a^4*Ju*lzc^4*(Jt + ptc - ptcar)^2*Sin[2*u])/puc^9 + (14*a^4*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/puc^9 + (56*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/puc^9 - (1197*a^6*Ju*lzc^2*ptcar^2*Sin[2*u])/(256*puc^9) - 
      (35*a^4*Ju^3*lzc^2*ptcar^2*Sin[2*u])/puc^9 - (21*a^2*Ju^5*lzc^2*ptcar^2*Sin[2*u])/puc^9 + (7*a^4*Ju*lzc^4*ptcar^2*Sin[2*u])/puc^9 + (28*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Sin[2*u])/puc^9 + 
      (42*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Sin[2*u])/puc^9 - (21*a^4*Ju*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2*Sin[2*u])/puc^9 - (14*a^4*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Sin[2*u])/puc^9 - 
      (56*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Sin[2*u])/puc^9 + (1197*a^6*Ju*lzc^2*ptcar^4*Sin[2*u])/(256*puc^9) + (35*a^4*Ju^3*lzc^2*ptcar^4*Sin[2*u])/(2*puc^9) - (7*a^4*Ju*lzc^4*ptcar^4*Sin[2*u])/(2*puc^9) - 
      (14*a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Sin[2*u])/puc^9 - (21*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4*Sin[2*u])/puc^9 - (399*a^6*Ju*lzc^2*ptcar^6*Sin[2*u])/(256*puc^9) - (399*a^6*lzc^2*Sin[2*u])/(2048*puc^8) - 
      (105*a^4*Ju^2*lzc^2*Sin[2*u])/(16*puc^8) - (105*a^2*Ju^4*lzc^2*Sin[2*u])/(8*puc^8) + (7*a^4*lzc^4*Sin[2*u])/(16*puc^8) - (399*a^6*lzc*(Jz + Lzci - lzcnum)*Sin[2*u])/(1024*puc^8) - (105*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*Sin[2*u])/(8*puc^8) - 
      (105*a^2*Ju^4*lzc*(Jz + Lzci - lzcnum)*Sin[2*u])/(4*puc^8) + (7*a^4*lzc^3*(Jz + Lzci - lzcnum)*Sin[2*u])/(4*puc^8) + (21*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*Sin[2*u])/(8*puc^8) + (7*a^4*lzc*(Jz + Lzci - lzcnum)^3*Sin[2*u])/(4*puc^8) - 
      (7*a^4*lzc^4*(Jt + ptc - ptcar)^2*Sin[2*u])/(8*puc^8) - (7*a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Sin[2*u])/(2*puc^8) + (1197*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(1024*puc^8) + 
      (105*a^4*Ju^2*lzc^2*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(4*puc^8) + (105*a^2*Ju^4*lzc^2*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(4*puc^8) - (7*a^4*lzc^4*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(4*puc^8) - 
      (7*a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/puc^8 - (21*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(2*puc^8) + (7*a^4*lzc^4*(Jt + ptc - ptcar)^3*ptcar*Sin[2*u])/(4*puc^8) + 
      (1197*a^6*lzc^2*ptcar^2*Sin[2*u])/(2048*puc^8) + (105*a^4*Ju^2*lzc^2*ptcar^2*Sin[2*u])/(8*puc^8) + (105*a^2*Ju^4*lzc^2*ptcar^2*Sin[2*u])/(8*puc^8) - (7*a^4*lzc^4*ptcar^2*Sin[2*u])/(8*puc^8) + 
      (1197*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Sin[2*u])/(1024*puc^8) + (105*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Sin[2*u])/(4*puc^8) + (105*a^2*Ju^4*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Sin[2*u])/(4*puc^8) - 
      (7*a^4*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Sin[2*u])/(2*puc^8) - (21*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Sin[2*u])/(4*puc^8) - (7*a^4*lzc*(Jz + Lzci - lzcnum)^3*ptcar^2*Sin[2*u])/(2*puc^8) + 
      (21*a^4*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2*Sin[2*u])/(8*puc^8) + (21*a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*ptcar^2*Sin[2*u])/(2*puc^8) - (1197*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Sin[2*u])/(512*puc^8) - 
      (105*a^4*Ju^2*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Sin[2*u])/(4*puc^8) + (7*a^4*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Sin[2*u])/(4*puc^8) + (7*a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Sin[2*u])/puc^8 + 
      (21*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar^3*Sin[2*u])/(2*puc^8) - (1197*a^6*lzc^2*ptcar^4*Sin[2*u])/(2048*puc^8) - (105*a^4*Ju^2*lzc^2*ptcar^4*Sin[2*u])/(16*puc^8) + (7*a^4*lzc^4*ptcar^4*Sin[2*u])/(16*puc^8) - 
      (1197*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Sin[2*u])/(1024*puc^8) - (105*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Sin[2*u])/(8*puc^8) + (7*a^4*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Sin[2*u])/(4*puc^8) + 
      (21*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4*Sin[2*u])/(8*puc^8) + (7*a^4*lzc*(Jz + Lzci - lzcnum)^3*ptcar^4*Sin[2*u])/(4*puc^8) + (1197*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar^5*Sin[2*u])/(1024*puc^8) + (399*a^6*lzc^2*ptcar^6*Sin[2*u])/(2048*puc^8) + 
      (399*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^6*Sin[2*u])/(1024*puc^8) - (33*a^6*Ju*Sin[2*u])/(1024*puc^7) - (3*a^2*Ju^5*Sin[2*u])/(4*puc^7) + (15*a^4*Ju*lzc^2*Sin[2*u])/(8*puc^7) + (15*a^2*Ju^3*lzc^2*Sin[2*u])/(2*puc^7) + 
      (15*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*Sin[2*u])/(4*puc^7) + (15*a^2*Ju^3*lzc*(Jz + Lzci - lzcnum)*Sin[2*u])/puc^7 + (15*a^4*Ju*(Jz + Lzci - lzcnum)^2*Sin[2*u])/(8*puc^7) + (15*a^2*Ju^3*(Jz + Lzci - lzcnum)^2*Sin[2*u])/(2*puc^7) - 
      (15*a^4*Ju*lzc^2*(Jt + ptc - ptcar)^2*Sin[2*u])/(4*puc^7) - (15*a^2*Ju^3*lzc^2*(Jt + ptc - ptcar)^2*Sin[2*u])/(2*puc^7) - (15*a^4*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(2*puc^7) - (15*a^2*Ju^3*lzc^2*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/puc^7 - 
      (15*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/puc^7 - (30*a^2*Ju^3*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/puc^7 + (99*a^6*Ju*ptcar^2*Sin[2*u])/(1024*puc^7) + (3*a^2*Ju^5*ptcar^2*Sin[2*u])/(4*puc^7) - 
      (15*a^4*Ju*lzc^2*ptcar^2*Sin[2*u])/(4*puc^7) - (15*a^2*Ju^3*lzc^2*ptcar^2*Sin[2*u])/(2*puc^7) - (15*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Sin[2*u])/(2*puc^7) - (15*a^2*Ju^3*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Sin[2*u])/puc^7 - 
      (15*a^4*Ju*(Jz + Lzci - lzcnum)^2*ptcar^2*Sin[2*u])/(4*puc^7) - (15*a^2*Ju^3*(Jz + Lzci - lzcnum)^2*ptcar^2*Sin[2*u])/(2*puc^7) + (45*a^4*Ju*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2*Sin[2*u])/(4*puc^7) + 
      (15*a^4*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Sin[2*u])/(2*puc^7) + (15*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Sin[2*u])/puc^7 - (99*a^6*Ju*ptcar^4*Sin[2*u])/(1024*puc^7) + (15*a^4*Ju*lzc^2*ptcar^4*Sin[2*u])/(8*puc^7) + 
      (15*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Sin[2*u])/(4*puc^7) + (15*a^4*Ju*(Jz + Lzci - lzcnum)^2*ptcar^4*Sin[2*u])/(8*puc^7) + (33*a^6*Ju*ptcar^6*Sin[2*u])/(1024*puc^7) + (11*a^6*Sin[2*u])/(2048*puc^6) + (5*a^2*Ju^4*Sin[2*u])/(8*puc^6) - 
      (5*a^4*lzc^2*Sin[2*u])/(16*puc^6) - (15*a^2*Ju^2*lzc^2*Sin[2*u])/(4*puc^6) - (5*a^4*lzc*(Jz + Lzci - lzcnum)*Sin[2*u])/(8*puc^6) - (15*a^2*Ju^2*lzc*(Jz + Lzci - lzcnum)*Sin[2*u])/(2*puc^6) - (5*a^4*(Jz + Lzci - lzcnum)^2*Sin[2*u])/(16*puc^6) - 
      (15*a^2*Ju^2*(Jz + Lzci - lzcnum)^2*Sin[2*u])/(4*puc^6) + (5*a^4*lzc^2*(Jt + ptc - ptcar)^2*Sin[2*u])/(8*puc^6) + (15*a^2*Ju^2*lzc^2*(Jt + ptc - ptcar)^2*Sin[2*u])/(4*puc^6) + 
      (5*a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Sin[2*u])/(4*puc^6) + (15*a^2*Ju^2*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Sin[2*u])/(2*puc^6) - (33*a^6*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(1024*puc^6) - 
      (5*a^2*Ju^4*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(4*puc^6) + (5*a^4*lzc^2*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(4*puc^6) + (15*a^2*Ju^2*lzc^2*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(2*puc^6) + 
      (5*a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(2*puc^6) + (15*a^2*Ju^2*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/puc^6 + (5*a^4*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(4*puc^6) + 
      (15*a^2*Ju^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(2*puc^6) - (5*a^4*lzc^2*(Jt + ptc - ptcar)^3*ptcar*Sin[2*u])/(4*puc^6) - (33*a^6*ptcar^2*Sin[2*u])/(2048*puc^6) - (5*a^2*Ju^4*ptcar^2*Sin[2*u])/(8*puc^6) + 
      (5*a^4*lzc^2*ptcar^2*Sin[2*u])/(8*puc^6) + (15*a^2*Ju^2*lzc^2*ptcar^2*Sin[2*u])/(4*puc^6) + (5*a^4*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Sin[2*u])/(4*puc^6) + (15*a^2*Ju^2*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Sin[2*u])/(2*puc^6) + 
      (5*a^4*(Jz + Lzci - lzcnum)^2*ptcar^2*Sin[2*u])/(8*puc^6) + (15*a^2*Ju^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Sin[2*u])/(4*puc^6) - (15*a^4*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2*Sin[2*u])/(8*puc^6) - 
      (15*a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*ptcar^2*Sin[2*u])/(4*puc^6) + (33*a^6*(Jt + ptc - ptcar)*ptcar^3*Sin[2*u])/(512*puc^6) - (5*a^4*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Sin[2*u])/(4*puc^6) - 
      (5*a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Sin[2*u])/(2*puc^6) - (5*a^4*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar^3*Sin[2*u])/(4*puc^6) + (33*a^6*ptcar^4*Sin[2*u])/(2048*puc^6) - (5*a^4*lzc^2*ptcar^4*Sin[2*u])/(16*puc^6) - 
      (5*a^4*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Sin[2*u])/(8*puc^6) - (5*a^4*(Jz + Lzci - lzcnum)^2*ptcar^4*Sin[2*u])/(16*puc^6) - (33*a^6*(Jt + ptc - ptcar)*ptcar^5*Sin[2*u])/(1024*puc^6) - (11*a^6*ptcar^6*Sin[2*u])/(2048*puc^6) - 
      (a^2*Ju^3*Sin[2*u])/(2*puc^5) + (3*a^2*Ju*lzc^2*Sin[2*u])/(2*puc^5) + (3*a^2*Ju*lzc*(Jz + Lzci - lzcnum)*Sin[2*u])/puc^5 + (3*a^2*Ju*(Jz + Lzci - lzcnum)^2*Sin[2*u])/(2*puc^5) + (a^2*Ju^3*(Jt + ptc - ptcar)^2*Sin[2*u])/(2*puc^5) - 
      (3*a^2*Ju*lzc^2*(Jt + ptc - ptcar)^2*Sin[2*u])/(2*puc^5) - (3*a^2*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Sin[2*u])/puc^5 - (3*a^2*Ju*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2*Sin[2*u])/(2*puc^5) + 
      (a^2*Ju^3*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/puc^5 - (3*a^2*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/puc^5 - (6*a^2*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/puc^5 - 
      (3*a^2*Ju*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/puc^5 + (a^2*Ju^3*ptcar^2*Sin[2*u])/(2*puc^5) - (3*a^2*Ju*lzc^2*ptcar^2*Sin[2*u])/(2*puc^5) - (3*a^2*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Sin[2*u])/puc^5 - 
      (3*a^2*Ju*(Jz + Lzci - lzcnum)^2*ptcar^2*Sin[2*u])/(2*puc^5) + (3*a^2*Ju^2*Sin[2*u])/(8*puc^4) - (3*a^2*lzc^2*Sin[2*u])/(8*puc^4) - (3*a^2*lzc*(Jz + Lzci - lzcnum)*Sin[2*u])/(4*puc^4) - (3*a^2*(Jz + Lzci - lzcnum)^2*Sin[2*u])/(8*puc^4) - 
      (3*a^2*Ju^2*(Jt + ptc - ptcar)^2*Sin[2*u])/(8*puc^4) + (3*a^2*lzc^2*(Jt + ptc - ptcar)^2*Sin[2*u])/(8*puc^4) + (3*a^2*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Sin[2*u])/(4*puc^4) + 
      (3*a^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)^2*Sin[2*u])/(8*puc^4) - (3*a^2*Ju^2*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(4*puc^4) + (3*a^2*lzc^2*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(4*puc^4) + 
      (3*a^2*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(2*puc^4) + (3*a^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(4*puc^4) - (3*a^2*Ju^2*ptcar^2*Sin[2*u])/(8*puc^4) + (3*a^2*lzc^2*ptcar^2*Sin[2*u])/(8*puc^4) + 
      (3*a^2*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Sin[2*u])/(4*puc^4) + (3*a^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Sin[2*u])/(8*puc^4) - (a^2*Ju*Sin[2*u])/(4*puc^3) + (a^2*Ju*(Jt + ptc - ptcar)^2*Sin[2*u])/(4*puc^3) + 
      (a^2*Ju*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(2*puc^3) + (a^2*Ju*ptcar^2*Sin[2*u])/(4*puc^3) + (a^2*Sin[2*u])/(8*puc^2) - (a^2*(Jt + ptc - ptcar)^2*Sin[2*u])/(8*puc^2) - (a^2*(Jt + ptc - ptcar)*ptcar*Sin[2*u])/(4*puc^2) - 
      (a^2*ptcar^2*Sin[2*u])/(8*puc^2) + (21*a^6*Ju*lzc^6*Sin[4*u])/(64*puc^13) - (63*a^6*Ju*lzc^6*ptcar^2*Sin[4*u])/(64*puc^13) + (63*a^6*Ju*lzc^6*ptcar^4*Sin[4*u])/(64*puc^13) - (21*a^6*Ju*lzc^6*ptcar^6*Sin[4*u])/(64*puc^13) - 
      (7*a^6*lzc^6*Sin[4*u])/(256*puc^12) - (21*a^6*lzc^5*(Jz + Lzci - lzcnum)*Sin[4*u])/(128*puc^12) + (21*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(128*puc^12) + (21*a^6*lzc^6*ptcar^2*Sin[4*u])/(256*puc^12) + 
      (63*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^2*Sin[4*u])/(128*puc^12) - (21*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(64*puc^12) - (21*a^6*lzc^6*ptcar^4*Sin[4*u])/(256*puc^12) - (63*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^4*Sin[4*u])/(128*puc^12) + 
      (21*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar^5*Sin[4*u])/(128*puc^12) + (7*a^6*lzc^6*ptcar^6*Sin[4*u])/(256*puc^12) + (21*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^6*Sin[4*u])/(128*puc^12) + (5*a^6*Ju*lzc^4*Sin[4*u])/(64*puc^11) - 
      (15*a^4*Ju^3*lzc^4*Sin[4*u])/(32*puc^11) - (15*a^6*Ju*lzc^4*ptcar^2*Sin[4*u])/(64*puc^11) + (15*a^4*Ju^3*lzc^4*ptcar^2*Sin[4*u])/(16*puc^11) + (15*a^6*Ju*lzc^4*ptcar^4*Sin[4*u])/(64*puc^11) - (15*a^4*Ju^3*lzc^4*ptcar^4*Sin[4*u])/(32*puc^11) - 
      (5*a^6*Ju*lzc^4*ptcar^6*Sin[4*u])/(64*puc^11) - (a^6*lzc^4*Sin[4*u])/(128*puc^10) + (9*a^4*Ju^2*lzc^4*Sin[4*u])/(64*puc^10) - (a^6*lzc^3*(Jz + Lzci - lzcnum)*Sin[4*u])/(32*puc^10) + (9*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*Sin[4*u])/(16*puc^10) + 
      (3*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(64*puc^10) - (9*a^4*Ju^2*lzc^4*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(16*puc^10) + (3*a^6*lzc^4*ptcar^2*Sin[4*u])/(128*puc^10) - (9*a^4*Ju^2*lzc^4*ptcar^2*Sin[4*u])/(32*puc^10) + 
      (3*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Sin[4*u])/(32*puc^10) - (9*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Sin[4*u])/(8*puc^10) - (3*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(32*puc^10) + 
      (9*a^4*Ju^2*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(16*puc^10) - (3*a^6*lzc^4*ptcar^4*Sin[4*u])/(128*puc^10) + (9*a^4*Ju^2*lzc^4*ptcar^4*Sin[4*u])/(64*puc^10) - (3*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Sin[4*u])/(32*puc^10) + 
      (9*a^4*Ju^2*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Sin[4*u])/(16*puc^10) + (3*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar^5*Sin[4*u])/(64*puc^10) + (a^6*lzc^4*ptcar^6*Sin[4*u])/(128*puc^10) + (a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^6*Sin[4*u])/(32*puc^10) - 
      (a^6*Ju*lzc^2*Sin[4*u])/(32*puc^9) - (21*a^4*Ju^3*lzc^2*Sin[4*u])/(16*puc^9) - (a^4*Ju*lzc^4*Sin[4*u])/(32*puc^9) - (a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*Sin[4*u])/(8*puc^9) - (3*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*Sin[4*u])/(16*puc^9) + 
      (a^4*Ju*lzc^4*(Jt + ptc - ptcar)^2*Sin[4*u])/(16*puc^9) + (a^4*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(8*puc^9) + (a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(2*puc^9) + (3*a^6*Ju*lzc^2*ptcar^2*Sin[4*u])/(32*puc^9) + 
      (21*a^4*Ju^3*lzc^2*ptcar^2*Sin[4*u])/(8*puc^9) + (a^4*Ju*lzc^4*ptcar^2*Sin[4*u])/(16*puc^9) + (a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Sin[4*u])/(4*puc^9) + (3*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Sin[4*u])/(8*puc^9) - 
      (3*a^4*Ju*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2*Sin[4*u])/(16*puc^9) - (a^4*Ju*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(8*puc^9) - (a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(2*puc^9) - 
      (3*a^6*Ju*lzc^2*ptcar^4*Sin[4*u])/(32*puc^9) - (21*a^4*Ju^3*lzc^2*ptcar^4*Sin[4*u])/(16*puc^9) - (a^4*Ju*lzc^4*ptcar^4*Sin[4*u])/(32*puc^9) - (a^4*Ju*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Sin[4*u])/(8*puc^9) - 
      (3*a^4*Ju*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4*Sin[4*u])/(16*puc^9) + (a^6*Ju*lzc^2*ptcar^6*Sin[4*u])/(32*puc^9) + (a^6*lzc^2*Sin[4*u])/(256*puc^8) + (63*a^4*Ju^2*lzc^2*Sin[4*u])/(128*puc^8) + (a^4*lzc^4*Sin[4*u])/(256*puc^8) + 
      (a^6*lzc*(Jz + Lzci - lzcnum)*Sin[4*u])/(128*puc^8) + (63*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*Sin[4*u])/(64*puc^8) + (a^4*lzc^3*(Jz + Lzci - lzcnum)*Sin[4*u])/(64*puc^8) + (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*Sin[4*u])/(128*puc^8) + 
      (a^4*lzc*(Jz + Lzci - lzcnum)^3*Sin[4*u])/(64*puc^8) - (a^4*lzc^4*(Jt + ptc - ptcar)^2*Sin[4*u])/(128*puc^8) - (a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Sin[4*u])/(32*puc^8) - 
      (3*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(128*puc^8) - (63*a^4*Ju^2*lzc^2*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(32*puc^8) - (a^4*lzc^4*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(64*puc^8) - 
      (a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(16*puc^8) - (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(32*puc^8) + (a^4*lzc^4*(Jt + ptc - ptcar)^3*ptcar*Sin[4*u])/(64*puc^8) - 
      (3*a^6*lzc^2*ptcar^2*Sin[4*u])/(256*puc^8) - (63*a^4*Ju^2*lzc^2*ptcar^2*Sin[4*u])/(64*puc^8) - (a^4*lzc^4*ptcar^2*Sin[4*u])/(128*puc^8) - (3*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Sin[4*u])/(128*puc^8) - 
      (63*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Sin[4*u])/(32*puc^8) - (a^4*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Sin[4*u])/(32*puc^8) - (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^2*Sin[4*u])/(64*puc^8) - 
      (a^4*lzc*(Jz + Lzci - lzcnum)^3*ptcar^2*Sin[4*u])/(32*puc^8) + (3*a^4*lzc^4*(Jt + ptc - ptcar)^2*ptcar^2*Sin[4*u])/(128*puc^8) + (3*a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*ptcar^2*Sin[4*u])/(32*puc^8) + 
      (3*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(64*puc^8) + (63*a^4*Ju^2*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(32*puc^8) + (a^4*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(64*puc^8) + 
      (a^4*lzc^3*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(16*puc^8) + (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(32*puc^8) + (3*a^6*lzc^2*ptcar^4*Sin[4*u])/(256*puc^8) + 
      (63*a^4*Ju^2*lzc^2*ptcar^4*Sin[4*u])/(128*puc^8) + (a^4*lzc^4*ptcar^4*Sin[4*u])/(256*puc^8) + (3*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Sin[4*u])/(128*puc^8) + (63*a^4*Ju^2*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Sin[4*u])/(64*puc^8) + 
      (a^4*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Sin[4*u])/(64*puc^8) + (3*a^4*lzc^2*(Jz + Lzci - lzcnum)^2*ptcar^4*Sin[4*u])/(128*puc^8) + (a^4*lzc*(Jz + Lzci - lzcnum)^3*ptcar^4*Sin[4*u])/(64*puc^8) - 
      (3*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar^5*Sin[4*u])/(128*puc^8) - (a^6*lzc^2*ptcar^6*Sin[4*u])/(256*puc^8) - (a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^6*Sin[4*u])/(128*puc^8) - (5*a^4*Ju^3*Sin[4*u])/(64*puc^7) - (9*a^4*Ju*lzc^2*Sin[4*u])/(64*puc^7) - 
      (9*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*Sin[4*u])/(32*puc^7) - (9*a^4*Ju*(Jz + Lzci - lzcnum)^2*Sin[4*u])/(64*puc^7) + (9*a^4*Ju*lzc^2*(Jt + ptc - ptcar)^2*Sin[4*u])/(32*puc^7) + (9*a^4*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(16*puc^7) + 
      (9*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(8*puc^7) + (5*a^4*Ju^3*ptcar^2*Sin[4*u])/(32*puc^7) + (9*a^4*Ju*lzc^2*ptcar^2*Sin[4*u])/(32*puc^7) + (9*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Sin[4*u])/(16*puc^7) + 
      (9*a^4*Ju*(Jz + Lzci - lzcnum)^2*ptcar^2*Sin[4*u])/(32*puc^7) - (27*a^4*Ju*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2*Sin[4*u])/(32*puc^7) - (9*a^4*Ju*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(16*puc^7) - 
      (9*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(8*puc^7) - (5*a^4*Ju^3*ptcar^4*Sin[4*u])/(64*puc^7) - (9*a^4*Ju*lzc^2*ptcar^4*Sin[4*u])/(64*puc^7) - (9*a^4*Ju*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Sin[4*u])/(32*puc^7) - 
      (9*a^4*Ju*(Jz + Lzci - lzcnum)^2*ptcar^4*Sin[4*u])/(64*puc^7) + (5*a^4*Ju^2*Sin[4*u])/(128*puc^6) + (3*a^4*lzc^2*Sin[4*u])/(128*puc^6) + (3*a^4*lzc*(Jz + Lzci - lzcnum)*Sin[4*u])/(64*puc^6) + (3*a^4*(Jz + Lzci - lzcnum)^2*Sin[4*u])/(128*puc^6) - 
      (3*a^4*lzc^2*(Jt + ptc - ptcar)^2*Sin[4*u])/(64*puc^6) - (3*a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*Sin[4*u])/(32*puc^6) - (5*a^4*Ju^2*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(32*puc^6) - 
      (3*a^4*lzc^2*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(32*puc^6) - (3*a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(16*puc^6) - (3*a^4*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(32*puc^6) + 
      (3*a^4*lzc^2*(Jt + ptc - ptcar)^3*ptcar*Sin[4*u])/(32*puc^6) - (5*a^4*Ju^2*ptcar^2*Sin[4*u])/(64*puc^6) - (3*a^4*lzc^2*ptcar^2*Sin[4*u])/(64*puc^6) - (3*a^4*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Sin[4*u])/(32*puc^6) - 
      (3*a^4*(Jz + Lzci - lzcnum)^2*ptcar^2*Sin[4*u])/(64*puc^6) + (9*a^4*lzc^2*(Jt + ptc - ptcar)^2*ptcar^2*Sin[4*u])/(64*puc^6) + (9*a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)^2*ptcar^2*Sin[4*u])/(32*puc^6) + 
      (5*a^4*Ju^2*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(32*puc^6) + (3*a^4*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(32*puc^6) + (3*a^4*lzc*(Jz + Lzci - lzcnum)*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(16*puc^6) + 
      (3*a^4*(Jz + Lzci - lzcnum)^2*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(32*puc^6) + (5*a^4*Ju^2*ptcar^4*Sin[4*u])/(128*puc^6) + (3*a^4*lzc^2*ptcar^4*Sin[4*u])/(128*puc^6) + (3*a^4*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Sin[4*u])/(64*puc^6) + 
      (3*a^4*(Jz + Lzci - lzcnum)^2*ptcar^4*Sin[4*u])/(128*puc^6) - (a^4*Ju*Sin[4*u])/(64*puc^5) + (a^4*Ju*(Jt + ptc - ptcar)^2*Sin[4*u])/(32*puc^5) + (a^4*Ju*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(16*puc^5) + (a^4*Ju*ptcar^2*Sin[4*u])/(32*puc^5) - 
      (3*a^4*Ju*(Jt + ptc - ptcar)^2*ptcar^2*Sin[4*u])/(32*puc^5) - (a^4*Ju*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(16*puc^5) - (a^4*Ju*ptcar^4*Sin[4*u])/(64*puc^5) + (a^4*Sin[4*u])/(256*puc^4) - (a^4*(Jt + ptc - ptcar)^2*Sin[4*u])/(128*puc^4) - 
      (a^4*(Jt + ptc - ptcar)*ptcar*Sin[4*u])/(64*puc^4) + (a^4*(Jt + ptc - ptcar)^3*ptcar*Sin[4*u])/(64*puc^4) - (a^4*ptcar^2*Sin[4*u])/(128*puc^4) + (3*a^4*(Jt + ptc - ptcar)^2*ptcar^2*Sin[4*u])/(128*puc^4) + 
      (a^4*(Jt + ptc - ptcar)*ptcar^3*Sin[4*u])/(64*puc^4) + (a^4*ptcar^4*Sin[4*u])/(256*puc^4) + (3*a^6*Ju*lzc^6*Sin[6*u])/(512*puc^13) - (9*a^6*Ju*lzc^6*ptcar^2*Sin[6*u])/(512*puc^13) + (9*a^6*Ju*lzc^6*ptcar^4*Sin[6*u])/(512*puc^13) - 
      (3*a^6*Ju*lzc^6*ptcar^6*Sin[6*u])/(512*puc^13) - (a^6*lzc^6*Sin[6*u])/(2048*puc^12) - (3*a^6*lzc^5*(Jz + Lzci - lzcnum)*Sin[6*u])/(1024*puc^12) + (3*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar*Sin[6*u])/(1024*puc^12) + 
      (3*a^6*lzc^6*ptcar^2*Sin[6*u])/(2048*puc^12) + (9*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^2*Sin[6*u])/(1024*puc^12) - (3*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar^3*Sin[6*u])/(512*puc^12) - (3*a^6*lzc^6*ptcar^4*Sin[6*u])/(2048*puc^12) - 
      (9*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^4*Sin[6*u])/(1024*puc^12) + (3*a^6*lzc^6*(Jt + ptc - ptcar)*ptcar^5*Sin[6*u])/(1024*puc^12) + (a^6*lzc^6*ptcar^6*Sin[6*u])/(2048*puc^12) + (3*a^6*lzc^5*(Jz + Lzci - lzcnum)*ptcar^6*Sin[6*u])/(1024*puc^12) + 
      (15*a^6*Ju*lzc^4*Sin[6*u])/(1024*puc^11) - (45*a^6*Ju*lzc^4*ptcar^2*Sin[6*u])/(1024*puc^11) + (45*a^6*Ju*lzc^4*ptcar^4*Sin[6*u])/(1024*puc^11) - (15*a^6*Ju*lzc^4*ptcar^6*Sin[6*u])/(1024*puc^11) - (3*a^6*lzc^4*Sin[6*u])/(2048*puc^10) - 
      (3*a^6*lzc^3*(Jz + Lzci - lzcnum)*Sin[6*u])/(512*puc^10) + (9*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar*Sin[6*u])/(1024*puc^10) + (9*a^6*lzc^4*ptcar^2*Sin[6*u])/(2048*puc^10) + (9*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^2*Sin[6*u])/(512*puc^10) - 
      (9*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar^3*Sin[6*u])/(512*puc^10) - (9*a^6*lzc^4*ptcar^4*Sin[6*u])/(2048*puc^10) - (9*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^4*Sin[6*u])/(512*puc^10) + (9*a^6*lzc^4*(Jt + ptc - ptcar)*ptcar^5*Sin[6*u])/(1024*puc^10) + 
      (3*a^6*lzc^4*ptcar^6*Sin[6*u])/(2048*puc^10) + (3*a^6*lzc^3*(Jz + Lzci - lzcnum)*ptcar^6*Sin[6*u])/(512*puc^10) + (7*a^6*Ju*lzc^2*Sin[6*u])/(256*puc^9) - (21*a^6*Ju*lzc^2*ptcar^2*Sin[6*u])/(256*puc^9) + 
      (21*a^6*Ju*lzc^2*ptcar^4*Sin[6*u])/(256*puc^9) - (7*a^6*Ju*lzc^2*ptcar^6*Sin[6*u])/(256*puc^9) - (7*a^6*lzc^2*Sin[6*u])/(2048*puc^8) - (7*a^6*lzc*(Jz + Lzci - lzcnum)*Sin[6*u])/(1024*puc^8) + 
      (21*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar*Sin[6*u])/(1024*puc^8) + (21*a^6*lzc^2*ptcar^2*Sin[6*u])/(2048*puc^8) + (21*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^2*Sin[6*u])/(1024*puc^8) - (21*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar^3*Sin[6*u])/(512*puc^8) - 
      (21*a^6*lzc^2*ptcar^4*Sin[6*u])/(2048*puc^8) - (21*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^4*Sin[6*u])/(1024*puc^8) + (21*a^6*lzc^2*(Jt + ptc - ptcar)*ptcar^5*Sin[6*u])/(1024*puc^8) + (7*a^6*lzc^2*ptcar^6*Sin[6*u])/(2048*puc^8) + 
      (7*a^6*lzc*(Jz + Lzci - lzcnum)*ptcar^6*Sin[6*u])/(1024*puc^8) - (a^6*Ju*Sin[6*u])/(1024*puc^7) + (3*a^6*Ju*ptcar^2*Sin[6*u])/(1024*puc^7) - (3*a^6*Ju*ptcar^4*Sin[6*u])/(1024*puc^7) + (a^6*Ju*ptcar^6*Sin[6*u])/(1024*puc^7) + 
      (a^6*Sin[6*u])/(6144*puc^6) - (a^6*(Jt + ptc - ptcar)*ptcar*Sin[6*u])/(1024*puc^6) - (a^6*ptcar^2*Sin[6*u])/(2048*puc^6) + (a^6*(Jt + ptc - ptcar)*ptcar^3*Sin[6*u])/(512*puc^6) + (a^6*ptcar^4*Sin[6*u])/(2048*puc^6) - 
      (a^6*(Jt + ptc - ptcar)*ptcar^5*Sin[6*u])/(1024*puc^6) - (a^6*ptcar^6*Sin[6*u])/(6144*puc^6)]];


(* ::Section:: *)
(*End*)


End[];
End[];
EndPackage[];


==> anc/CPKerrGeodesics/Kernel/frequencies.m <==
(* ::Package:: *)

(* ::Title:: *)
(*frequencies subpackage of CPKerrGeodesics*)


(* ::Section:: *)
(*Define usage for public functions*)


BeginPackage["CPKerrGeodesics`frequencies`",
	{"CPKerrGeodesics`ConstantsOfMotion`",
	"CPKerrGeodesics`Actions`" ,"CPKerrGeodesics`Hamiltonian`"}];
KerrFrequencies::usage = "KerrFrequencies[a, p, e, x] returns the orbital frequencies."
KerrHamiltonian::usage = " returns the orbital frequencies Hamiltonian as a function of actions."
Begin["`Private`"];


(* ::Section:: *)
(*Orbital Frequencies*)


(* ::Subsection:: *)
(*Kerr Hamiltonian*)


KerrHamiltonian[aim_,pim_,eim_,xim_]:=Module[{En,Lz,Q,Enum},
Clear[Jt,Jr,Ju,Jz];
{a,p,e,x}={aim,pim,eim,xim};
{En,Lz,Q} = Values[KerrConstantsOfMotion[aim,pim,eim,xim]];
{ptc,puc,Lzci,qc}=Values[Kerr0Constants[aim,pim,eim,xim]];
al = a/e;
bl = -(e*10 - 1)*e;
rc = p/(1 - e^2) + bl;
ar2 = -(1/(2 (a^2 + (-2 + rc) rc)^3))al^2 rc^2 (a^6 (-1 + ptc^2) + 4 a^3 Lzci ptc (2 - 3 rc) +4 a Lzci ptc rc^3 + rc^3 (8 + 12 (-1 + ptc^2) rc - 6 (-1 + ptc^2) rc^2 + (-1 + ptc^2) rc^3) - a^4 (Lzci^2 + 3 (-2 + rc) rc + ptc^2 (-4 + 6 rc -3 rc^2)) + a^2 (Lzci^2 (4 - 6 rc + 3 rc^2) + 3 rc^2 (-4 - 4 (-1 + ptc^2) rc + (-1 + ptc^2) rc^2)));
at = -((rc (2 a Lzci + ptc rc^3 + a^2 ptc (2 + rc)))/(a^2 + (-2 + rc) rc));
az = ((-2 a ptc + Lzci (-2 + rc)) rc)/(a^2 + (-2 + rc) rc);
ap2 = (a^2 + (-2 + rc) rc)/(2 al^2 rc^2);
br2= 1/(a^2+(-2+rc) rc)^4 2 al^3 rc^3 (a^5 Lzci ptc+a Lzci ptc rc^4+2 ptc^2 rc^4-2 a^3 Lzci ptc (2-4 rc+3 rc^2)+a^4 (-Lzci^2 (-1+rc)+2 ptc^2 (-1+2 rc))+a^2 (-4 ptc^2 rc^3+Lzci^2 (-2+4 rc-3 rc^2+rc^3)));
bt=-((2 al rc (a^3 Lzci-a Lzci rc^2+2 a^2 ptc (-1+rc) rc^2+ptc (-3+rc) rc^4+a^4 ptc (1+rc)))/(a^2+(-2+rc) rc)^2);
bz=(2 a al rc (-a^2 ptc+a Lzci (-1+rc)+ptc rc^2))/(a^2+(-2+rc) rc)^2;
bp2= (-1+rc)/(al rc);

cr2=-(1/(2 (a^2+(-2+rc) rc)^5)) al^4 rc^4 (a^6 (Lzci^2-4 ptc^2)+4 a Lzci ptc rc^5+8 ptc^2 rc^5+4 a^5 Lzci ptc (-4+5 rc)-8 a^3 Lzci ptc (-4+10 rc-10 rc^2+5 rc^3)-2 a^4 (Lzci^2 (6-10 rc+5 rc^2)-4 ptc^2 (2-5 rc+5 rc^2))+a^2 (-20 ptc^2 rc^4+Lzci^2 (16-40 rc+40 rc^2-20 rc^3+5 rc^4)));
ct= -((al^2 rc^2 (a^6 ptc+a^3 Lzci (4-6 rc)+2 a Lzci rc^3+3 a^2 ptc (-4+rc) rc^3+ptc rc^4 (12-6 rc+rc^2)+a^4 ptc (4-6 rc+3 rc^2)))/(a^2+(-2+rc) rc)^3);
cz= (a al^2 rc^2 (a^3 Lzci-2 ptc rc^3+2 a^2 ptc (-2+3 rc)+a Lzci (-4+6 rc-3 rc^2)))/(a^2+(-2+rc) rc)^3;
cp2= 1/2;
ct2= -((rc (rc^3+a^2 (2+rc)))/(2 (a^2+(-2+rc) rc)));
cz2= ((-2+rc) rc)/(2 (a^2+(-2+rc) rc));
ctz=-((2 a rc)/(a^2+(-2+rc) rc));

dr4= 1/(a^2+(-2+rc) rc)^6 al^5 rc^5 (-2 a^7 Lzci ptc+a^6 (4 ptc^2 (2-3 rc)+3 Lzci^2 (-1+rc))+2 a Lzci ptc rc^6+4 ptc^2 rc^6+6 a^5 Lzci ptc (4-8 rc+5 rc^2)-2 a^3 Lzci ptc (16-48 rc+60 rc^2-40 rc^3+15 rc^4)-2 a^4 (2 ptc^2 (4-12 rc+15 rc^2-10 rc^3)+Lzci^2 (-8+18 rc-15 rc^2+5 rc^3))+a^2 (-12 ptc^2 rc^5+Lzci^2 (-16+48 rc-60 rc^2+40 rc^3-15 rc^4+3 rc^5)));
dr2t=(2 al^3 rc^3 (a^5 Lzci-8 a^2 ptc rc^3+a Lzci rc^4+4 ptc rc^4+4 a^4 ptc (-1+2 rc)-2 a^3 Lzci (2-4 rc+3 rc^2)))/(a^2+(-2+rc) rc)^4;
dt2=-((al rc (2 a^2 (-1+rc) rc^2+(-3+rc) rc^4+a^4 (1+rc)))/(a^2+(-2+rc) rc)^2);
dr2z= (2 a al^3 rc^3 (a^4 ptc-2 a^3 Lzci (-1+rc)+ptc rc^4-2 a^2 ptc (2-4 rc+3 rc^2)+2 a Lzci (-2+4 rc-3 rc^2+rc^3)))/(a^2+(-2+rc) rc)^4;
dz2= (a^2 al (-1+rc) rc)/(a^2+(-2+rc) rc)^2;
dtz= (2 a al rc (-a^2+rc^2))/(a^2+(-2+rc) rc)^2;

er6=1/(2 (a^2+(-2+rc) rc)^7) al^6 rc^6 (a^8 (Lzci^2-4 ptc^2)-4 a Lzci ptc rc^7-8 ptc^2 rc^7+4 a^7 Lzci ptc (-6+7 rc)-4 a^5 Lzci ptc (-32+84 rc-84 rc^2+35 rc^3)+4 a^3 Lzci ptc (-32+112 rc-168 rc^2+140 rc^3-70 rc^4+21 rc^5)+a^6 (-3 Lzci^2 (8-14 rc+7 rc^2)+4 ptc^2 (12-28 rc+21 rc^2))+a^4 (Lzci^2 (80-224 rc+252 rc^2-140 rc^3+35 rc^4)-4 ptc^2 (16-56 rc+84 rc^2-70 rc^3+35 rc^4))+a^2 (28 ptc^2 rc^6+Lzci^2 (-64+224 rc-336 rc^2+280 rc^3-140 rc^4+42 rc^5-7 rc^6)));
er4t=-(1/((a^2+(-2+rc) rc)^5))2 al^4 rc^4 (-2 a^6 ptc-10 a^2 ptc rc^4+a Lzci rc^5+4 ptc rc^5+a^5 Lzci (-4+5 rc)+4 a^4 ptc (2-5 rc+5 rc^2)+2 a^3 Lzci (4-10 rc+10 rc^2-5 rc^3));
er2t2=-((al^2 rc^2 (a^6+3 a^2 (-4+rc) rc^3+rc^4 (12-6 rc+rc^2)+a^4 (4-6 rc+3 rc^2)))/(2 (a^2+(-2+rc) rc)^3));
er4z=-1/(a^2+(-2+rc) rc)^5 a al^4 rc^4 (a^5 Lzci+2 ptc rc^5+2 a^4 ptc (-4+5 rc)-2 a^3 Lzci (6-10 rc+5 rc^2)-4 a^2 ptc (-4+10 rc-10 rc^2+5 rc^3)+a Lzci (16-40 rc+40 rc^2-20 rc^3+5 rc^4));
er2tz=(2 a al^2 rc^2 (-rc^3+a^2 (-2+3 rc)))/(a^2+(-2+rc) rc)^3;
er2z2=(a^2 al^2 rc^2 (-4+a^2+6 rc-3 rc^2))/(2 (a^2+(-2+rc) rc)^3);

fr7= 1/(a^2+(-2+rc) rc)^8 2 al^7 rc^7 (a^9 Lzci ptc+a Lzci ptc rc^8+2 ptc^2 rc^8-4 a^7 Lzci ptc (6-12 rc+7 rc^2)+2 a^5 Lzci ptc (40-128 rc+168 rc^2-112 rc^3+35 rc^4)-4 a^3 Lzci ptc (16-64 rc+112 rc^2-112 rc^3+70 rc^4-28 rc^5+7 rc^6)+a^8 (-2 Lzci^2 (-1+rc)+2 ptc^2 (-3+4 rc))+2 a^6 (4 ptc^2 (4-12 rc+14 rc^2-7 rc^3)+Lzci^2 (-10+24 rc-21 rc^2+7 rc^3))-2 a^4 (2 ptc^2 (8-32 rc+56 rc^2-56 rc^3+35 rc^4-14 rc^5)+Lzci^2 (-24+80 rc-112 rc^2+84 rc^3-35 rc^4+7 rc^5))+2 a^2 (-4 ptc^2 rc^7+Lzci^2 (-16+64 rc-112 rc^2+112 rc^3-70 rc^4+28 rc^5-7 rc^6+rc^7)));
fr5t= 1/(a^2+(-2+rc) rc)^6 2 al^5 rc^5 (-a^7 Lzci+4 a^6 ptc (2-3 rc)-12 a^2 ptc rc^5+a Lzci rc^6+4 ptc rc^6+3 a^5 Lzci (4-8 rc+5 rc^2)+4 a^4 ptc (-4+12 rc-15 rc^2+10 rc^3)+a^3 Lzci (-16+48 rc-60 rc^2+40 rc^3-15 rc^4));
fr3t2=(4 al^3 rc^3 (-2 a^2 rc^3+rc^4+a^4 (-1+2 rc)))/(a^2+(-2+rc) rc)^4;
fr5z=-1/(a^2+(-2+rc) rc)^6 2 a al^5 rc^5 (a^6 ptc-3 a^5 Lzci (-1+rc)-ptc rc^6-3 a^4 ptc (4-8 rc+5 rc^2)+2 a^3 Lzci (-8+18 rc-15 rc^2+5 rc^3)+a^2 ptc (16-48 rc+60 rc^2-40 rc^3+15 rc^4)+a Lzci (16-48 rc+60 rc^2-40 rc^3+15 rc^4-3 rc^5));
fr3tz=(2 a al^3  rc^3 (a^4+rc^4+a^2 (-4+8 rc-6 rc^2)))/(a^2+(-2+rc) rc)^4;
fr3z2=(2 a^2 al^3 (-1+rc) rc^3 (2-a^2-2 rc+rc^2))/(a^2+(-2+rc) rc)^4;

fr7= 1/(a^2+(-2+rc) rc)^8 2 al^7 rc^7 (a^9 Lzci ptc+a Lzci ptc rc^8+2 ptc^2 rc^8-4 a^7 Lzci ptc (6-12 rc+7 rc^2)+2 a^5 Lzci ptc (40-128 rc+168 rc^2-112 rc^3+35 rc^4)-4 a^3 Lzci ptc (16-64 rc+112 rc^2-112 rc^3+70 rc^4-28 rc^5+7 rc^6)+a^8 (-2 Lzci^2 (-1+rc)+2 ptc^2 (-3+4 rc))+2 a^6 (4 ptc^2 (4-12 rc+14 rc^2-7 rc^3)+Lzci^2 (-10+24 rc-21 rc^2+7 rc^3))-2 a^4 (2 ptc^2 (8-32 rc+56 rc^2-56 rc^3+35 rc^4-14 rc^5)+Lzci^2 (-24+80 rc-112 rc^2+84 rc^3-35 rc^4+7 rc^5))+2 a^2 (-4 ptc^2 rc^7+Lzci^2 (-16+64 rc-112 rc^2+112 rc^3-70 rc^4+28 rc^5-7 rc^6+rc^7)));
fr5t= 1/(a^2+(-2+rc) rc)^6 2 al^5 rc^5 (-a^7 Lzci+4 a^6 ptc (2-3 rc)-12 a^2 ptc rc^5+a Lzci rc^6+4 ptc rc^6+3 a^5 Lzci (4-8 rc+5 rc^2)+4 a^4 ptc (-4+12 rc-15 rc^2+10 rc^3)+a^3 Lzci (-16+48 rc-60 rc^2+40 rc^3-15 rc^4));
fr3t2=(4 al^3 rc^3 (-2 a^2 rc^3+rc^4+a^4 (-1+2 rc)))/(a^2+(-2+rc) rc)^4;
fr5z=-1/(a^2+(-2+rc) rc)^6 2 a al^5 rc^5 (a^6 ptc-3 a^5 Lzci (-1+rc)-ptc rc^6-3 a^4 ptc (4-8 rc+5 rc^2)+2 a^3 Lzci (-8+18 rc-15 rc^2+5 rc^3)+a^2 ptc (16-48 rc+60 rc^2-40 rc^3+15 rc^4)+a Lzci (16-48 rc+60 rc^2-40 rc^3+15 rc^4-3 rc^5));
fr3tz=(2 a al^3  rc^3 (a^4+rc^4+a^2 (-4+8 rc-6 rc^2)))/(a^2+(-2+rc) rc)^4;
fr3z2=(2 a^2 al^3 (-1+rc) rc^3 (2-a^2-2 rc+rc^2))/(a^2+(-2+rc) rc)^4;

gr8= -(1/(2 (a^2+(-2+rc) rc)^9)) al^8 rc^8 (a^10 (Lzci^2-4 ptc^2)+4 a Lzci ptc rc^9+8 ptc^2 rc^9+4 a^9 Lzci ptc (-8+9 rc)-16 a^7 Lzci ptc (-20+54 rc-54 rc^2+21 rc^3)+24 a^5 Lzci ptc (-32+120 rc-192 rc^2+168 rc^3-84 rc^4+21 rc^5)-16 a^3 Lzci ptc (-32+144 rc-288 rc^2+336 rc^3-252 rc^4+126 rc^5-42 rc^6+9 rc^7)-4 a^8 (-6 ptc^2 (4-9 rc+6 rc^2)+Lzci^2 (10-18 rc+9 rc^2))+2 a^6 (3 Lzci^2 (40-120 rc+144 rc^2-84 rc^3+21 rc^4)-4 ptc^2 (40-144 rc+216 rc^2-168 rc^3+63 rc^4))-4 a^4 (Lzci^2 (112-432 rc+720 rc^2-672 rc^3+378 rc^4-126 rc^5+21 rc^6)-4 ptc^2 (16-72 rc+144 rc^2-168 rc^3+126 rc^4-63 rc^5+21 rc^6))+a^2 (-36 ptc^2 rc^8+Lzci^2 (256-1152 rc+2304 rc^2-2688 rc^3+2016 rc^4-1008 rc^5+336 rc^6-72 rc^7+9 rc^8)));
gr6t= -(1/(a^2+(-2+rc) rc)^7)2 al^6 rc^6 (2 a^8 ptc+a^7 Lzci (6-7 rc)-14 a^2 ptc rc^6+a Lzci rc^7+4 ptc rc^7-2 a^6 ptc (12-28 rc+21 rc^2)+a^5 Lzci (-32+84 rc-84 rc^2+35 rc^3)+2 a^4 ptc (16-56 rc+84 rc^2-70 rc^3+35 rc^4)+a^3 Lzci (32-112 rc+168 rc^2-140 rc^3+70 rc^4-21 rc^5));
gr4t2=(2 al^4 rc^4 (a^6+5 a^2 rc^4-2 rc^5-2 a^4 (2-5 rc+5 rc^2)))/(a^2+(-2+rc) rc)^5;
gr6z= 1/(a^2+(-2+rc) rc)^7 a al^6 rc^6 (a^7 Lzci-2 ptc rc^7+2 a^6 ptc (-6+7 rc)-3 a^5 Lzci (8-14 rc+7 rc^2)-2 a^4 ptc (-32+84 rc-84 rc^2+35 rc^3)+a^3 Lzci (80-224 rc+252 rc^2-140 rc^3+35 rc^4)+2 a^2 ptc (-32+112 rc-168 rc^2+140 rc^3-70 rc^4+21 rc^5)+a Lzci (-64+224 rc-336 rc^2+280 rc^3-140 rc^4+42 rc^5-7 rc^6));
gr4tz=-((2 a al^4  rc^4 (rc^5+a^4 (-4+5 rc)+a^2 (8-20 rc+20 rc^2-10 rc^3)))/(a^2+(-2+rc) rc)^5);
gr4z2=-((a^2 al^4 rc^4 (16+a^4-40 rc+40 rc^2-20 rc^3+5 rc^4-2 a^2 (6-10 rc+5 rc^2)))/(2 (a^2+(-2+rc) rc)^5));

ir9=1/(a^2+(-2+rc) rc)^10 al^9 rc^9 (-2 a^11 Lzci ptc+a^10 (4 ptc^2 (4-5 rc)+5 Lzci^2 (-1+rc))+2 a Lzci ptc rc^10+4 ptc^2 rc^10+10 a^9 Lzci ptc (8-16 rc+9 rc^2)-20 a^7 Lzci ptc (24-80 rc+108 rc^2-72 rc^3+21 rc^4)+4 a^5 Lzci ptc (224-960 rc+1800 rc^2-1920 rc^3+1260 rc^4-504 rc^5+105 rc^6)-2 a^3 Lzci ptc (256-1280 rc+2880 rc^2-3840 rc^3+3360 rc^4-2016 rc^5+840 rc^6-240 rc^7+45 rc^8)-20 a^8 (ptc^2 (8-24 rc+27 rc^2-12 rc^3)+Lzci^2 (-4+10 rc-9 rc^2+3 rc^3))+2 a^6 (3 Lzci^2 (-56+200 rc-300 rc^2+240 rc^3-105 rc^4+21 rc^5)-4 ptc^2 (-48+200 rc-360 rc^2+360 rc^3-210 rc^4+63 rc^5))-4 a^4 (2 ptc^2 (32-160 rc+360 rc^2-480 rc^3+420 rc^4-252 rc^5+105 rc^6-30 rc^7)+Lzci^2 (-128+560 rc-1080 rc^2+1200 rc^3-840 rc^4+378 rc^5-105 rc^6+15 rc^7))+a^2 (-20 ptc^2 rc^9+Lzci^2 (-256+1280 rc-2880 rc^2+3840 rc^3-3360 rc^4+2016 rc^5-840 rc^6+240 rc^7-45 rc^8+5 rc^9)));
ir7t=1/(a^2+(-2+rc) rc)^8 2 al^7 rc^7 (a^9 Lzci-16 a^2 ptc rc^7+a Lzci rc^8+4 ptc rc^8+4 a^8 ptc (-3+4 rc)-4 a^7 Lzci (6-12 rc+7 rc^2)-16 a^6 ptc (-4+12 rc-14 rc^2+7 rc^3)+2 a^5 Lzci (40-128 rc+168 rc^2-112 rc^3+35 rc^4)+8 a^4 ptc (-8+32 rc-56 rc^2+56 rc^3-35 rc^4+14 rc^5)-4 a^3 Lzci (16-64 rc+112 rc^2-112 rc^3+70 rc^4-28 rc^5+7 rc^6));
ir5t2=(4 al^5 rc^5 (a^6 (2-3 rc)-3 a^2 rc^5+rc^6+a^4 (-4+12 rc-15 rc^2+10 rc^3)))/(a^2+(-2+rc) rc)^6;
ir7z=1/(a^2+(-2+rc) rc)^8 2 a al^7 rc^7 (a^8 ptc-4 a^7 Lzci (-1+rc)+ptc rc^8-4 a^6 ptc (6-12 rc+7 rc^2)+4 a^5 Lzci (-10+24 rc-21 rc^2+7 rc^3)+2 a^4 ptc (40-128 rc+168 rc^2-112 rc^3+35 rc^4)-4 a^3 Lzci (-24+80 rc-112 rc^2+84 rc^3-35 rc^4+7 rc^5)-4 a^2 ptc (16-64 rc+112 rc^2-112 rc^3+70 rc^4-28 rc^5+7 rc^6)+4 a Lzci (-16+64 rc-112 rc^2+112 rc^3-70 rc^4+28 rc^5-7 rc^6+rc^7));
ir5tz=(2 a al^5  rc^5 (-a^6+rc^6+3 a^4 (4-8 rc+5 rc^2)+a^2 (-16+48 rc-60 rc^2+40 rc^3-15 rc^4)))/(a^2+(-2+rc) rc)^6;
ir5z2=(a^2 al^5 (-1+rc) rc^5 (16+3 a^4-32 rc+28 rc^2-12 rc^3+3 rc^4-2 a^2 (8-10 rc+5 rc^2)))/(a^2+(-2+rc) rc)^6;

kr10= 1/(2 (a^2+(-2+rc) rc)^11) al^10 rc^10 (a^12 (Lzci^2-4 ptc^2)-4 a Lzci ptc rc^11-8 ptc^2 rc^11+4 a^11 Lzci ptc (-10+11 rc)-20 a^9 Lzci ptc (-32+88 rc-88 rc^2+33 rc^3)+8 a^7 Lzci ptc (-336+1320 rc-2200 rc^2+1980 rc^3-990 rc^4+231 rc^5)-8 a^5 Lzci ptc (-512+2464 rc-5280 rc^2+6600 rc^3-5280 rc^4+2772 rc^5-924 rc^6+165 rc^7)+4 a^3 Lzci ptc (-512+2816 rc-7040 rc^2+10560 rc^3-10560 rc^4+7392 rc^5-3696 rc^6+1320 rc^7-330 rc^8+55 rc^9)+a^10 (-5 Lzci^2 (12-22 rc+11 rc^2)+4 ptc^2 (40-88 rc+55 rc^2))+10 a^8 (Lzci^2 (56-176 rc+220 rc^2-132 rc^3+33 rc^4)-4 ptc^2 (24-88 rc+132 rc^2-99 rc^3+33 rc^4))-2 a^6 (Lzci^2 (896-3696 rc+6600 rc^2-6600 rc^3+3960 rc^4-1386 rc^5+231 rc^6)-4 ptc^2 (224-1056 rc+2200 rc^2-2640 rc^3+1980 rc^4-924 rc^5+231 rc^6))+a^4 (Lzci^2 (2304-11264 rc+24640 rc^2-31680 rc^3+26400 rc^4-14784 rc^5+5544 rc^6-1320 rc^7+165 rc^8)-4 ptc^2 (256-1408 rc+3520 rc^2-5280 rc^3+5280 rc^4-3696 rc^5+1848 rc^6-660 rc^7+165 rc^8))+a^2 (44 ptc^2 rc^10+Lzci^2 (-1024+5632 rc-14080 rc^2+21120 rc^3-21120 rc^4+14784 rc^5-7392 rc^6+2640 rc^7-660 rc^8+110 rc^9-11 rc^10)));
kr8t=-(1/(a^2+(-2+rc) rc)^9)2 al^8 rc^8 (-2 a^10 ptc-18 a^2 ptc rc^8+a Lzci rc^9+4 ptc rc^9+a^9 Lzci (-8+9 rc)+12 a^8 ptc (4-9 rc+6 rc^2)-4 a^7 Lzci (-20+54 rc-54 rc^2+21 rc^3)-4 a^6 ptc (40-144 rc+216 rc^2-168 rc^3+63 rc^4)+6 a^5 Lzci (-32+120 rc-192 rc^2+168 rc^3-84 rc^4+21 rc^5)+8 a^4 ptc (16-72 rc+144 rc^2-168 rc^3+126 rc^4-63 rc^5+21 rc^6)-4 a^3 Lzci (-32+144 rc-288 rc^2+336 rc^3-252 rc^4+126 rc^5-42 rc^6+9 rc^7));
kr6t2=-((2 al^6 rc^6 (a^8-7 a^2 rc^6+2 rc^7+a^6 (-12+28 rc-21 rc^2)+a^4 (16-56 rc+84 rc^2-70 rc^3+35 rc^4)))/(a^2+(-2+rc) rc)^7);
kr8z= -(1/(a^2+(-2+rc) rc)^9)a al^8 rc^8 (a^9 Lzci+2 ptc rc^9+2 a^8 ptc (-8+9 rc)-4 a^7 Lzci (10-18 rc+9 rc^2)-8 a^6 ptc (-20+54 rc-54 rc^2+21 rc^3)+6 a^5 Lzci (40-120 rc+144 rc^2-84 rc^3+21 rc^4)+12 a^4 ptc (-32+120 rc-192 rc^2+168 rc^3-84 rc^4+21 rc^5)-4 a^3 Lzci (112-432 rc+720 rc^2-672 rc^3+378 rc^4-126 rc^5+21 rc^6)-8 a^2 ptc (-32+144 rc-288 rc^2+336 rc^3-252 rc^4+126 rc^5-42 rc^6+9 rc^7)+a Lzci (256-1152 rc+2304 rc^2-2688 rc^3+2016 rc^4-1008 rc^5+336 rc^6-72 rc^7+9 rc^8));
kr6tz=(2 a al^6 rc^6 (-rc^7+a^6 (-6+7 rc)+a^4 (32-84 rc+84 rc^2-35 rc^3)+a^2 (-32+112 rc-168 rc^2+140 rc^3-70 rc^4+21 rc^5)))/(a^2+(-2+rc) rc)^7;
kr6z2=(1/(2 (a^2+(-2+rc) rc)^7))a^2 al^6 rc^6 (-64+a^6+224 rc-336 rc^2+280 rc^3-140 rc^4+42 rc^5-7 rc^6-3 a^4 (8-14 rc+7 rc^2)+a^2 (80-224 rc+252 rc^2-140 rc^3+35 rc^4));

lr11= 1/(a^2+(-2+rc) rc)^12 2 al^11 rc^11 (a^13 Lzci ptc+a Lzci ptc rc^12+2 ptc^2 rc^12-6 a^11 Lzci ptc (10-20 rc+11 rc^2)+5 a^9 Lzci ptc (112-384 rc+528 rc^2-352 rc^3+99 rc^4)-4 a^7 Lzci ptc (448-2016 rc+3960 rc^2-4400 rc^3+2970 rc^4-1188 rc^5+231 rc^6)+3 a^5 Lzci ptc (768-4096 rc+9856 rc^2-14080 rc^3+13200 rc^4-8448 rc^5+3696 rc^6-1056 rc^7+165 rc^8)-2 a^3 Lzci ptc (512-3072 rc+8448 rc^2-14080 rc^3+15840 rc^4-12672 rc^5+7392 rc^6-3168 rc^7+990 rc^8-220 rc^9+33 rc^10)+a^12 (-3 Lzci^2 (-1+rc)+2 ptc^2 (-5+6 rc))+a^10 (4 ptc^2 (40-120 rc+132 rc^2-55 rc^3)+5 Lzci^2 (-14+36 rc-33 rc^2+11 rc^3))-2 a^8 (Lzci^2 (-224+840 rc-1320 rc^2+1100 rc^3-495 rc^4+99 rc^5)-3 ptc^2 (-112+480 rc-880 rc^2+880 rc^3-495 rc^4+132 rc^5))+2 a^6 (4 ptc^2 (128-672 rc+1584 rc^2-2200 rc^3+1980 rc^4-1188 rc^5+462 rc^6-99 rc^7)+3 Lzci^2 (-192+896 rc-1848 rc^2+2200 rc^3-1650 rc^4+792 rc^5-231 rc^6+33 rc^7))+a^4 (Lzci^2 (1280-6912 rc+16896 rc^2-24640 rc^3+23760 rc^4-15840 rc^5+7392 rc^6-2376 rc^7+495 rc^8-55 rc^9)+2 ptc^2 (-256+1536 rc-4224 rc^2+7040 rc^3-7920 rc^4+6336 rc^5-3696 rc^6+1584 rc^7-495 rc^8+110 rc^9))+a^2 (-12 ptc^2 rc^11+Lzci^2 (-512+3072 rc-8448 rc^2+14080 rc^3-15840 rc^4+12672 rc^5-7392 rc^6+3168 rc^7-990 rc^8+220 rc^9-33 rc^10+3 rc^11)));
lr9t= 1/(a^2+(-2+rc) rc)^10 2 al^9 rc^9 (-a^11 Lzci-20 a^2 ptc rc^9+a Lzci rc^10+4 ptc rc^10-4 a^10 ptc (-4+5 rc)+5 a^9 Lzci (8-16 rc+9 rc^2)+20 a^8 ptc (-8+24 rc-27 rc^2+12 rc^3)-10 a^7 Lzci (24-80 rc+108 rc^2-72 rc^3+21 rc^4)-8 a^6 ptc (-48+200 rc-360 rc^2+360 rc^3-210 rc^4+63 rc^5)+2 a^5 Lzci (224-960 rc+1800 rc^2-1920 rc^3+1260 rc^4-504 rc^5+105 rc^6)+8 a^4 ptc (-32+160 rc-360 rc^2+480 rc^3-420 rc^4+252 rc^5-105 rc^6+30 rc^7)+a^3 Lzci (-256+1280 rc-2880 rc^2+3840 rc^3-3360 rc^4+2016 rc^5-840 rc^6+240 rc^7-45 rc^8));
lr7t2=(4 al^7 rc^7 (-4 a^2 rc^7+rc^8+a^8 (-3+4 rc)-4 a^6 (-4+12 rc-14 rc^2+7 rc^3)+2 a^4 (-8+32 rc-56 rc^2+56 rc^3-35 rc^4+14 rc^5)))/(a^2+(-2+rc) rc)^8;
lr9z= -(1/(a^2+(-2+rc) rc)^10)2 a al^9 rc^9 (a^10 ptc-5 a^9 Lzci (-1+rc)-ptc rc^10-5 a^8 ptc (8-16 rc+9 rc^2)+20 a^7 Lzci (-4+10 rc-9 rc^2+3 rc^3)+10 a^6 ptc (24-80 rc+108 rc^2-72 rc^3+21 rc^4)-6 a^5 Lzci (-56+200 rc-300 rc^2+240 rc^3-105 rc^4+21 rc^5)-2 a^4 ptc (224-960 rc+1800 rc^2-1920 rc^3+1260 rc^4-504 rc^5+105 rc^6)+4 a^3 Lzci (-128+560 rc-1080 rc^2+1200 rc^3-840 rc^4+378 rc^5-105 rc^6+15 rc^7)+a^2 ptc (256-1280 rc+2880 rc^2-3840 rc^3+3360 rc^4-2016 rc^5+840 rc^6-240 rc^7+45 rc^8)+a Lzci (256-1280 rc+2880 rc^2-3840 rc^3+3360 rc^4-2016 rc^5+840 rc^6-240 rc^7+45 rc^8-5 rc^9));
lr7tz=(1/((a^2+(-2+rc) rc)^8))2 a al^7  rc^7 (a^8+rc^8-4 a^6 (6-12 rc+7 rc^2)+a^4 (80-256 rc+336 rc^2-224 rc^3+70 rc^4)-4 a^2 (16-64 rc+112 rc^2-112 rc^3+70 rc^4-28 rc^5+7 rc^6));
lr7z2=-(1/((a^2+(-2+rc) rc)^8))4 a^2 al^7 (-1+rc) rc^7 (-16+a^6+48 rc-64 rc^2+48 rc^3-22 rc^4+6 rc^5-rc^6+a^4 (-10+14 rc-7 rc^2)+a^2 (24-56 rc+56 rc^2-28 rc^3+7 rc^4));

mr12= -(1/(2 (a^2+(-2+rc) rc)^13)) al^12 rc^12 (a^14 (Lzci^2-4 ptc^2)+4 a Lzci ptc rc^13+8 ptc^2 rc^13+4 a^13 Lzci ptc (-12+13 rc)-8 a^11 Lzci ptc (-140+390 rc-390 rc^2+143 rc^3)+4 a^9 Lzci ptc (-1792+7280 rc-12480 rc^2+11440 rc^3-5720 rc^4+1287 rc^5)-16 a^7 Lzci ptc (-1152+5824 rc-13104 rc^2+17160 rc^3-14300 rc^4+7722 rc^5-2574 rc^6+429 rc^7)+4 a^5 Lzci ptc (-5120+29952 rc-79872 rc^2+128128 rc^3-137280 rc^4+102960 rc^5-54912 rc^6+20592 rc^7-5148 rc^8+715 rc^9)-8 a^3 Lzci ptc (-1024+6656 rc-19968 rc^2+36608 rc^3-45760 rc^4+41184 rc^5-27456 rc^6+13728 rc^7-5148 rc^8+1430 rc^9-286 rc^10+39 rc^11)+a^12 (-6 Lzci^2 (14-26 rc+13 rc^2)+8 ptc^2 (30-65 rc+39 rc^2))+a^10 (5 Lzci^2 (224-728 rc+936 rc^2-572 rc^3+143 rc^4)-4 ptc^2 (560-2080 rc+3120 rc^2-2288 rc^3+715 rc^4))-4 a^8 (Lzci^2 (1344-5824 rc+10920 rc^2-11440 rc^3+7150 rc^4-2574 rc^5+429 rc^6)-2 ptc^2 (896-4368 rc+9360 rc^2-11440 rc^3+8580 rc^4-3861 rc^5+858 rc^6))+a^6 (3 Lzci^2 (3840-19968 rc+46592 rc^2-64064 rc^3+57200 rc^4-34320 rc^5+13728 rc^6-3432 rc^7+429 rc^8)-4 ptc^2 (2304-13312 rc+34944 rc^2-54912 rc^3+57200 rc^4-41184 rc^5+20592 rc^6-6864 rc^7+1287 rc^8))-2 a^4 (Lzci^2 (5632-33280 rc+89856 rc^2-146432 rc^3+160160 rc^4-123552 rc^5+68640 rc^6-27456 rc^7+7722 rc^8-1430 rc^9+143 rc^10)-4 ptc^2 (512-3328 rc+9984 rc^2-18304 rc^3+22880 rc^4-20592 rc^5+13728 rc^6-6864 rc^7+2574 rc^8-715 rc^9+143 rc^10))+a^2 (-52 ptc^2 rc^12+Lzci^2 (4096-26624 rc+79872 rc^2-146432 rc^3+183040 rc^4-164736 rc^5+109824 rc^6-54912 rc^7+20592 rc^8-5720 rc^9+1144 rc^10-156 rc^11+13 rc^12)));
mr10t= -(1/(a^2+(-2+rc) rc)^11)2 al^10 rc^10 (2 a^12 ptc+a^11 Lzci (10-11 rc)-22 a^2 ptc rc^10+a Lzci rc^11+4 ptc rc^11-2 a^10 ptc (40-88 rc+55 rc^2)+5 a^9 Lzci (-32+88 rc-88 rc^2+33 rc^3)+20 a^8 ptc (24-88 rc+132 rc^2-99 rc^3+33 rc^4)+2 a^7 Lzci (336-1320 rc+2200 rc^2-1980 rc^3+990 rc^4-231 rc^5)-4 a^6 ptc (224-1056 rc+2200 rc^2-2640 rc^3+1980 rc^4-924 rc^5+231 rc^6)+2 a^5 Lzci (-512+2464 rc-5280 rc^2+6600 rc^3-5280 rc^4+2772 rc^5-924 rc^6+165 rc^7)+2 a^4 ptc (256-1408 rc+3520 rc^2-5280 rc^3+5280 rc^4-3696 rc^5+1848 rc^6-660 rc^7+165 rc^8)+a^3 Lzci (512-2816 rc+7040 rc^2-10560 rc^3+10560 rc^4-7392 rc^5+3696 rc^6-1320 rc^7+330 rc^8-55 rc^9));
mr8t2=1/(a^2+(-2+rc) rc)^9 2 al^8 rc^8 (a^10+9 a^2 rc^8-2 rc^9-6 a^8 (4-9 rc+6 rc^2)+2 a^6 (40-144 rc+216 rc^2-168 rc^3+63 rc^4)-4 a^4 (16-72 rc+144 rc^2-168 rc^3+126 rc^4-63 rc^5+21 rc^6));
mr10z= 1/(a^2+(-2+rc) rc)^11 a al^10 rc^10 (a^11 Lzci-2 ptc rc^11+2 a^10 ptc (-10+11 rc)-5 a^9 Lzci (12-22 rc+11 rc^2)-10 a^8 ptc (-32+88 rc-88 rc^2+33 rc^3)+10 a^7 Lzci (56-176 rc+220 rc^2-132 rc^3+33 rc^4)+4 a^6 ptc (-336+1320 rc-2200 rc^2+1980 rc^3-990 rc^4+231 rc^5)-2 a^5 Lzci (896-3696 rc+6600 rc^2-6600 rc^3+3960 rc^4-1386 rc^5+231 rc^6)-4 a^4 ptc (-512+2464 rc-5280 rc^2+6600 rc^3-5280 rc^4+2772 rc^5-924 rc^6+165 rc^7)+a^3 Lzci (2304-11264 rc+24640 rc^2-31680 rc^3+26400 rc^4-14784 rc^5+5544 rc^6-1320 rc^7+165 rc^8)+2 a^2 ptc (-512+2816 rc-7040 rc^2+10560 rc^3-10560 rc^4+7392 rc^5-3696 rc^6+1320 rc^7-330 rc^8+55 rc^9)+a Lzci (-1024+5632 rc-14080 rc^2+21120 rc^3-21120 rc^4+14784 rc^5-7392 rc^6+2640 rc^7-660 rc^8+110 rc^9-11 rc^10));
mr8tz=-1/(a^2+(-2+rc) rc)^9 2 a al^8  rc^8 (rc^9+a^8 (-8+9 rc)-4 a^6 (-20+54 rc-54 rc^2+21 rc^3)+6 a^4 (-32+120 rc-192 rc^2+168 rc^3-84 rc^4+21 rc^5)-4 a^2 (-32+144 rc-288 rc^2+336 rc^3-252 rc^4+126 rc^5-42 rc^6+9 rc^7));
mr8z2=-1/(2 (a^2+(-2+rc) rc)^9) a^2 al^8 rc^8 (256+a^8-1152 rc+2304 rc^2-2688 rc^3+2016 rc^4-1008 rc^5+336 rc^6-72 rc^7+9 rc^8-4 a^6 (10-18 rc+9 rc^2)+6 a^4 (40-120 rc+144 rc^2-84 rc^3+21 rc^4)-4 a^2 (112-432 rc+720 rc^2-672 rc^3+378 rc^4-126 rc^5+21 rc^6));

Subscript[A, rs]=(Sqrt[ap2 ar2] Sqrt[ap2/Sqrt[ap2 ar2]] bp2)/(Sqrt[2] ap2)+(3 Sqrt[ap2 ar2] Sqrt[ap2/Sqrt[ap2 ar2]] br2)/(Sqrt[2] ar2);
Subscript[A, r12ts]=Sqrt[2] Sqrt[ap2/Sqrt[ap2 ar2]] bt ;
Subscript[A, r12zs]=Sqrt[2] Sqrt[ap2/Sqrt[ap2 ar2]] bz;
Subscript[A, s3]=(Sqrt[ap2 ar2] Sqrt[ap2/Sqrt[ap2 ar2]] bp2)/(Sqrt[2] ap2)-(Sqrt[ap2 ar2] Sqrt[ap2/Sqrt[ap2 ar2]] br2)/(Sqrt[2] ar2);
Subscript[A, tzs]=Subscript[A, r12ts] Jt+Jz  Subscript[A, r12zs];
Subscript[B, r]=cp2/2+(3 ap2 cr2)/(2 ar2);
Subscript[B, t2]=ct2;
Subscript[B, rt]=(Sqrt[ap2 ar2] ct)/ar2;
Subscript[B, z2]=cz2;
Subscript[B, rz]=(Sqrt[ap2 ar2] cz)/ar2;
Subscript[B, ttz]=ctz;
Subscript[B, rc2]=-((2 ap2 cr2)/ar2);
Subscript[B, rtc2]= -((Sqrt[ap2 ar2] ct)/ar2);
Subscript[B, rzc2]= -((Sqrt[ap2 ar2] cz)/ar2);
Subscript[B, rc4]= -(cp2/2)+(ap2 cr2)/(2 ar2);
Subscript[B, rtz]= Subscript[B, rz]Jz+Subscript[B, rt]Jt;
 Subscript[B, tz]= Subscript[B, t2]Jt^2+ Subscript[B, ttz]Jt Jz+ Subscript[B, z2] Jz^2;
Subscript[B, tzc2]= Subscript[B, rzc2]Jz+Jt Subscript[B, rtc2];
Subscript[w, r2s]=(5 ap2 Sqrt[ap2/Sqrt[ap2 ar2]] dr4)/(Sqrt[2] ar2);
Subscript[w, r32ts]=(3 Sqrt[ap2 ar2] Sqrt[ap2/Sqrt[ap2 ar2]] dr2t)/(Sqrt[2] ar2);
Subscript[w, r12t2s]=Sqrt[2] Sqrt[ap2/Sqrt[ap2 ar2]] dt2;
Subscript[w, r32zs]=(3 Sqrt[ap2 ar2] Sqrt[ap2/Sqrt[ap2 ar2]] dr2z)/(Sqrt[2] ar2);
Subscript[w, r12z2s]= Sqrt[2] Sqrt[ap2/Sqrt[ap2 ar2]] dz2;
Subscript[w, r12tzs]=Sqrt[2] Sqrt[ap2/Sqrt[ap2 ar2]] dtz;
Subscript[w, rs3]= -((5 ap2 Sqrt[ap2/Sqrt[ap2 ar2]] dr4)/(2 Sqrt[2] ar2));
Subscript[w, r32ts3]=-((Sqrt[ap2 ar2] Sqrt[ap2/Sqrt[ap2 ar2]] dr2t)/(Sqrt[2] ar2));
Subscript[w, r32zs3]=-((Sqrt[ap2 ar2] Sqrt[ap2/Sqrt[ap2 ar2]] dr2z)/(Sqrt[2] ar2));
Subscript[w, s5]=(ap2 Sqrt[ap2/Sqrt[ap2 ar2]] dr4)/(2 Sqrt[2] ar2);
Subscript[w, rtzs]= Subscript[w, r32zs]Jz+Jt Subscript[w, r32ts];
Subscript[w, tzs]= Subscript[w, r12t2s]Jt^2+Subscript[w, r12z2s]Jz^2+Jz Jt  Subscript[w, r12tzs];
Subscript[w, tzs3]= Subscript[w, r32ts3]Jt+Jz  Subscript[w, r32zs3];
Subscript[F, r]=(5 ap2 Sqrt[ap2 ar2] er6)/(2 ar2^2); 
Subscript[F, rt]= (3 ap2 er4t)/(2 ar2);
Subscript[F, t2]= (Sqrt[ap2 ar2] er2t2)/ar2;
Subscript[F, rz]=(3 ap2 er4z)/(2 ar2);
Subscript[F, z2]= (Sqrt[ap2 ar2] er2z2)/ar2;
Subscript[F, ttz]= (Sqrt[ap2 ar2] er2tz)/ar2;
Subscript[F, rc2]=-((15 ap2 Sqrt[ap2 ar2] er6)/(4 ar2^2));
Subscript[F, rtc2]=-((2 ap2 er4t )/ar2);
Subscript[F, t2c2]=-((Sqrt[ap2 ar2] er2t2 )/ar2);
Subscript[F, rzc2 ]=-((2 ap2 er4z )/ar2);
Subscript[F, z2c2]=-((Sqrt[ap2 ar2] er2z2 )/ar2);
Subscript[F, ttzc2]=-((Sqrt[ap2 ar2] er2tz )/ar2);
Subscript[F, rc4]=(3 ap2 Sqrt[ap2 ar2] er6 )/(2 ar2^2);
Subscript[F, tc4]= (ap2 er4t )/(2 ar2);
Subscript[F, zc4]=(ap2 er4z )/(2 ar2);
Subscript[F, rc6]=-((ap2 Sqrt[ap2 ar2] er6 )/(4 ar2^2));
Subscript[F, rtz]= Subscript[F, rz]Jz +Jt Subscript[F, rt];
 Subscript[F, tz]= Subscript[F, t2]Jt^2+ Subscript[F, ttz]Jt Jz+Jz^2 Subscript[F, z2];
Subscript[F, rtzc2]= Subscript[F, rzc2]Jz+Jt Subscript[F, rtc2];
Subscript[F, tzc2]= Subscript[F, t2c2] Jt^2+ Subscript[F, ttzc2]Jt Jz+Jz^2 Subscript[F, z2c2];
Subscript[F, tzc4]= Subscript[F, tc4]Jt+Jz Subscript[F, zc4];
Subscript[G, r2s]=(35 ap2 Sqrt[ap2 ar2] fr7 Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2);
Subscript[G, rts]=+((5 ap2 fr5t  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));
 Subscript[G, rzs]=+((5 ap2 fr5z  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));
Subscript[G, ttzs]=(3 Sqrt[ap2 ar2] fr3tz Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(Sqrt[2] ar2);
Subscript[G, t2s]=+((3 Sqrt[ap2 ar2] fr3t2  Sqrt[(ap2 /Sqrt[ap2 ar2])]  )/(Sqrt[2] ar2));
Subscript[G, z2s]=+((3 Sqrt[ap2 ar2] fr3z2 Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));
Subscript[G, r2s3]=-((21 ap2 Sqrt[ap2 ar2] fr7  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2));
Subscript[G, rts3]=-((5 ap2 fr5t Sqrt[ap2/Sqrt[ap2 ar2]])/(2 Sqrt[2] ar2));
 Subscript[G, t2s3]=-((Sqrt[ap2 ar2] fr3t2  Sqrt[(ap2/Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));
Subscript[G, rzs3]= -((5 ap2 fr5z Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2));
Subscript[G, z2s3]=-((Sqrt[ap2 ar2] fr3z2  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));

Subscript[G, ttzs3]=-((Sqrt[ap2 ar2] fr3tz  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));
 Subscript[G, rs5]=(7 ap2 Sqrt[ap2 ar2] fr7 Sqrt[ap2 /Sqrt[ap2 ar2]])/(4 Sqrt[2] ar2^2);Subscript[G, ts5]=+((ap2 fr5t Sqrt[ap2 /Sqrt[ap2 ar2]])/(2 Sqrt[2] ar2));Subscript[G, zs5]=+((ap2 fr5z Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2));
Subscript[G, s7]=-((ap2 Sqrt[ap2 ar2] fr7  Sqrt[ap2 /Sqrt[ap2 ar2]])/(4 Sqrt[2] ar2^2));
Subscript[G, rtzs]= Subscript[G, rzs]Jz+Jt Subscript[G, rts];
Subscript[G, tzs]= Subscript[G, t2s]Jt^2+Jz^2 Subscript[G, z2s]+Jt Jz Subscript[G, ttzs];
Subscript[G, rtzs3]= Subscript[G, rzs3] Jz+Jt Subscript[G, rts3];
Subscript[G, tzs3]= Subscript[G, t2s3]Jt^2+Jz^2 Subscript[G, z2s3]+Jt Jz Subscript[G, ttzs3];
Subscript[G, tzs5]= Subscript[G, ts5]Jt+Jz Subscript[G, zs5];

Subscript[Y, r]= (35 ap2^2 gr8)/(8 ar2^2); 
Subscript[Y, ttz]=-((2 ap2 gr4tz )/ar2);
Subscript[Y, rt]=+((5 ap2 Sqrt[ap2 ar2] gr6t )/(2 ar2^2));Subscript[Y, t2]=+((3 ap2 gr4t2 )/(2 ar2));Subscript[Y, rz]=+((5 ap2 Sqrt[ap2 ar2] gr6z )/(2 ar2^2));Subscript[Y, tz]=+((3 ap2 gr4tz )/(2 ar2));Subscript[Y, z2]=+((3 ap2 gr4z2 )/(2 ar2));
Subscript[Y, rc2]=-((7 (ap2^2) gr8 )/ar2^2);Subscript[Y, t2c2]=-((2 ap2 gr4t2 )/ar2);
Subscript[Y, ttzc2]=(2 ap2 gr4tz )/ar2;Subscript[Y, rzc2]=-((15 ap2 Sqrt[ap2 ar2] gr6z )/(4 ar2^2));Subscript[Y, z2c2]=-((2 ap2 gr4z2 )/ar2);Subscript[Y, rc4]=+((7 (ap2^2) gr8 )/(2 ar2^2));Subscript[Y, rtc4]=+((3 ap2 Sqrt[ap2 ar2] gr6t )/(2 ar2^2));Subscript[Y, t2c4]=+((ap2 gr4t2 )/(2 ar2));Subscript[Y, rzc4]=+((3 ap2 Sqrt[ap2 ar2] gr6z )/(2 ar2^2));Subscript[Y, ttzc4]=+((ap2 gr4tz )/(2 ar2));Subscript[Y, z2c4]=+((ap2 gr4z2 )/(2 ar2));Subscript[Y, rc6]=-(((ap2^2) gr8 )/ar2^2);Subscript[Y, rtc6]=-((ap2 Sqrt[ap2 ar2] gr6t )/(4 ar2^2));Subscript[Y, rzc6]=-((ap2 Sqrt[ap2 ar2] gr6z )/(4 ar2^2));Subscript[Y, rc8]=+(((ap2^2) gr8 )/(8 ar2^2));
Subscript[Y, rtc2]=-((15 ap2 Sqrt[ap2 ar2] gr6t )/(4 ar2^2));
Subscript[Y, rtz]= Subscript[Y, rz] Jz+Jt Subscript[Y, rt];
 Subscript[Y, tz]= Subscript[Y, t2]Jt^2+Jz Jt Subscript[Y, ttz]+Jz^2 Subscript[Y, z2];
Subscript[Y, rtzc2]= Subscript[Y, rzc2]Jz+Jt Subscript[Y, rtc2];
Subscript[Y, tzc2]= Subscript[Y, t2c2]Jt^2+ Subscript[Y, ttzc2]Jt Jz+Jz^2 Subscript[Y, z2c2];
Subscript[Y, rtzc4]= Subscript[Y, rzc4]Jz+Jt Subscript[Y, rtc4];
Subscript[Y, tzc4]= Subscript[Y, t2c4]Jt^2+ Subscript[Y, ttzc4]Jt Jz+Jz^2 Subscript[Y, z2c4];
Subscript[Y, tzc6]= Subscript[Y, rtc6]Jt+Jz Subscript[Y, rzc6];
Subscript[L, r2s]=(63 (ap2^2) ir9  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2);Subscript[L, rts]=+((35 ap2 Sqrt[ap2 ar2] ir7t  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2));Subscript[L, t2s]=+((5 ap2 ir5t2 Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));Subscript[L, rzs]=+((35 ap2 Sqrt[ap2 ar2] ir7z Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2));Subscript[L, ttzs]=+((5 ap2 ir5tz Sqrt[(ap2/Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));Subscript[L, z2s]=+((5 ap2 ir5z2  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(Sqrt[2] ar2));Subscript[L, r2s3]=-((21 (ap2^2) ir9 Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2^2));Subscript[L, rts3]=-((21 ap2 Sqrt[ap2 ar2] ir7t  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2));
Subscript[L, t2s3]=-((5 ap2 ir5t2  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2));Subscript[L, rzs3]=-((21 ap2 Sqrt[ap2 ar2] ir7z  Sqrt[(ap2/Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2));Subscript[L, ttzs3]=-((5 ap2 ir5tz  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2));Subscript[L, z2s3]=-((5 ap2 ir5z2 Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2));Subscript[L, r2s5]=+((9 ap2^2 ir9 Sqrt[ap2 /Sqrt[ap2 ar2]])/(2 Sqrt[2] ar2^2));Subscript[L, rts5]=+((7 ap2 Sqrt[ap2 ar2] ir7t  Sqrt[ap2 /Sqrt[ap2 ar2]])/(4 Sqrt[2] ar2^2));Subscript[L, t2s5]=+((ap2 ir5t2  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2));Subscript[L, rzs5]=+((7 ap2 Sqrt[ap2 ar2] ir7z  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2));Subscript[L, ttzs5]=+((ap2 ir5tz Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2));Subscript[L, z2s5]=+((ap2 ir5z2  Sqrt[(ap2/Sqrt[ap2 ar2])] )/(2 Sqrt[2] ar2));Subscript[L, rS7]=-((9 (ap2^2) ir9 Sqrt[(ap2/Sqrt[ap2 ar2])] )/(8 Sqrt[2] ar2^2));Subscript[L, tS7]=-((ap2 Sqrt[ap2 ar2] ir7t  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2));Subscript[L, zS7]=-((ap2 Sqrt[ap2 ar2] ir7z  Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(4 Sqrt[2] ar2^2));Subscript[L, rs9]=+(((ap2^2) ir9 Sqrt[(ap2 /Sqrt[ap2 ar2])] )/(8 Sqrt[2] ar2^2));
Subscript[L, rtzs]= Subscript[L, rzs]Jz+Jt Subscript[L, rts];
Subscript[L, tzs]= Subscript[L, t2s]Jt^2+Jz^2 Subscript[L, z2s]+Jt Jz Subscript[L, ttzs];
Subscript[L, rtzs3]= Subscript[L, rzs3]Jz+Subscript[L, rts3] Jt;
Subscript[L, tzs3]= Subscript[L, t2s3]Jt^2+Jz^2 Subscript[L, z2s3]+Jt Jz Subscript[L, ttzs3];
Subscript[L, rtzs5]= Subscript[L, rzs5]Jz+Jt Subscript[L, rts5];
Subscript[L, tzs5]= Subscript[L, t2s5]Jt^2+Jz^2 Subscript[L, z2s5]+Jt Jz Subscript[L, ttzs5];
Subscript[L, tzS7]=Subscript[L, tS7]Jt+Jz Subscript[L, zS7];
Subscript[M, r]=(63 ap2^2 Sqrt[ap2 ar2]  kr10)/(8 ar2^3);Subscript[M, t2]=+((5 ap2 Sqrt[ap2 ar2]  kr6t2)/(2 ar2^2));Subscript[M, ttz]=+((5 ap2 Sqrt[ap2 ar2]  kr6tz)/(2 ar2^2));Subscript[M, z2]=(5 ap2 Sqrt[ap2 ar2]  kr6z2)/(2 ar2^2);Subscript[M, rt]=+((35 ap2^2  kr8t)/(8 ar2^2));Subscript[M, rz]=+((35 ap2^2  kr8z)/(8 ar2^2));Subscript[M, rc2]=-((105 (ap2^2) Sqrt[ap2 ar2]  kr10 )/(8 ar2^3));Subscript[M, t2c2]=-((15 ap2 Sqrt[ap2 ar2]  kr6t2 )/(4 ar2^2));Subscript[M, ttzc2]=-((15 ap2 Sqrt[ap2 ar2]  kr6tz )/(4 ar2^2));
Subscript[M, z2c2]=-((15 ap2 Sqrt[ap2 ar2]  kr6z2)/(4 ar2^2));
Subscript[M, rtc2]=-((7 ap2^2  kr8t)/ar2^2);Subscript[M, rzc2]=-((7 (ap2^2)  kr8z )/ar2^2);Subscript[M, rc4]=+((15 (ap2^2) Sqrt[ap2 ar2]  kr10 )/(2 ar2^3));Subscript[M, t2c4]=+((3 ap2 Sqrt[ap2 ar2]  kr6t2 )/(2 ar2^2));Subscript[M, ttzc4]=+((3 ap2 Sqrt[ap2 ar2]  kr6tz )/(2 ar2^2));Subscript[M, z2c4]=+((3 ap2 Sqrt[ap2 ar2]  kr6z2 )/(2 ar2^2));Subscript[M, rtc4]=+((7 ap2^2  kr8t)/(2 ar2^2));Subscript[M, rzc4]=+((7 ap2^2 kr8z)/(2 ar2^2));Subscript[M, rc6]=-((45 (ap2^2) Sqrt[ap2 ar2]  kr10 )/(16 ar2^3));Subscript[M, t2c6]=-((ap2 Sqrt[ap2 ar2]  kr6t2)/(4 ar2^2));Subscript[M, ttzc6]=-((ap2 Sqrt[ap2 ar2]  kr6tz )/(4 ar2^2));Subscript[M, z2c6]=-((ap2 Sqrt[ap2 ar2]  kr6z2 )/(4 ar2^2));Subscript[M, rtc6]=-(((ap2^2)  kr8t )/ar2^2);Subscript[M, rzc6]=-(((ap2^2)  kr8z )/ar2^2);Subscript[M, rc8]=+((5 (ap2^2) Sqrt[ap2 ar2]  kr10 )/(8 ar2^3));Subscript[M, tc8]=+(((ap2^2)  kr8t )/(8 ar2^2));Subscript[M, zc8]=+(((ap2^2)  kr8z )/(8 ar2^2));Subscript[M, rc10]=-(((ap2^2) Sqrt[ap2 ar2] kr10 )/(16 ar2^3));
Subscript[M, rtz]= Subscript[M, rz]Jz+Jt Subscript[M, rt];
 Subscript[M, tz]= Subscript[M, t2]Jt^2+Jt Jz  Subscript[M, ttz]+Jz^2  Subscript[M, z2];
Subscript[M, rtzc2]= Subscript[M, rzc2]Jz+Jt Subscript[M, rtc2];
 Subscript[M, tzc2]= Subscript[M, t2c2]Jt^2+Jt Jz  Subscript[M, ttzc2]+Jz^2 Subscript[M, z2c2];
Subscript[M, rtzc4]= Subscript[M, rzc4]Jz+Jt Subscript[M, rtc4];
 Subscript[M, tzc4]= Subscript[M, t2c4]Jt^2+Jt Jz  Subscript[M, ttzc4]+Jz^2  Subscript[M, z2c4];
Subscript[M, rtzc6]= Subscript[M, rzc6]Jz+Jt Subscript[M, rtc6];
 Subscript[M, tzc6]= Subscript[M, t2c6]Jt^2+Jt Jz  Subscript[M, ttzc6]+Jz^2  Subscript[M, z2c6];
Subscript[M, tzc8]=Subscript[M, tc8]Jt+Jz Subscript[M, zc8];


Subscript[X, r2s]=(231 (ap2^2) Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])] lr11 )/(8 Sqrt[2] ar2^3);Subscript[X, t2s]=+((35 ap2 Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr7t2 )/(4 Sqrt[2] ar2^2));Subscript[X, ttzs]=+((35 ap2 Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr7tz )/(4 Sqrt[2] ar2^2));Subscript[X, z2s]=+((35 ap2 Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr7z2 )/(4 Sqrt[2] ar2^2));Subscript[X, rts]=+((63 (ap2^2) Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr9t )/(4 Sqrt[2] ar2^2));Subscript[X, rzs]=+((63 (ap2^2) Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr9z )/(4 Sqrt[2] ar2^2));Subscript[X, r2s3]=-((165 ap2^2 Sqrt[ap2 ar2]  Sqrt[ap2 /Sqrt[ap2 ar2]] lr11)/(8 Sqrt[2] ar2^3));Subscript[X, t2s3]=-((21 ap2 Sqrt[ap2 ar2]  Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr7t2 )/(4 Sqrt[2] ar2^2));Subscript[X, ttzs3]=-((21 ap2 Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr7tz )/(4 Sqrt[2] ar2^2));Subscript[X, z2s3]=-((21 ap2 Sqrt[ap2 ar2] Sqrt[(ap2/Sqrt[ap2 ar2])]  lr7z2 )/(4 Sqrt[2] ar2^2));Subscript[X, rts3]=-((21 (ap2^2)  Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr9t )/(2 Sqrt[2] ar2^2));Subscript[X, rzs3]=-((21 (ap2^2)  Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr9z )/(2 Sqrt[2] ar2^2));Subscript[X, r2s5]=+((165 (ap2^2) Sqrt[ap2 ar2]  Sqrt[(ap2 /Sqrt[ap2 ar2])] lr11 )/(16 Sqrt[2] ar2^3));Subscript[X, t2s5]=+((7 ap2 Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr7t2 )/(4 Sqrt[2] ar2^2));Subscript[X, ttzs5]=+((7 ap2 Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])] lr7tz )/(4 Sqrt[2] ar2^2));Subscript[X, z2s5]=+((7 ap2 Sqrt[ap2 ar2]  Sqrt[ap2 /Sqrt[ap2 ar2]]  lr7z2)/(4 Sqrt[2] ar2^2));Subscript[X, rts5]=+((9 (ap2^2) Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr9t )/(2 Sqrt[2] ar2^2));Subscript[X, rzs5]=+((9 (ap2^2) Sqrt[(ap2 /Sqrt[ap2 ar2])] lr9z )/(2 Sqrt[2] ar2^2));Subscript[X, r2s7]=-((55 (ap2^2) Sqrt[ap2 ar2]  Sqrt[(ap2 /Sqrt[ap2 ar2])] lr11 )/(16 Sqrt[2] ar2^3));Subscript[X, t2s7]=-((ap2 Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])] lr7t2 )/(4 Sqrt[2] ar2^2));Subscript[X, ttzs7]=-((ap2 Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])] lr7tz )/(4 Sqrt[2] ar2^2));Subscript[X, z2s7]=-((ap2 Sqrt[ap2 ar2]  Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr7z2 )/(4 Sqrt[2] ar2^2));Subscript[X, rts7]=-((9 (ap2^2)  Sqrt[(ap2 /Sqrt[ap2 ar2])] lr9t )/(8 Sqrt[2] ar2^2));Subscript[X, rzs7]=-((9 (ap2^2) Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr9z )/(8 Sqrt[2] ar2^2));Subscript[X, rS9]=+((11 (ap2^2) Sqrt[ap2 ar2] Sqrt[(ap2 /Sqrt[ap2 ar2])] lr11 )/(16 Sqrt[2] ar2^3));Subscript[X, ts9]=+(((ap2^2) Sqrt[(ap2 /Sqrt[ap2 ar2])]  lr9t )/(8 Sqrt[2] ar2^2));Subscript[X, zs9]=+(((ap2^2)  Sqrt[(ap2 /Sqrt[ap2 ar2])] lr9z )/(8 Sqrt[2] ar2^2));Subscript[X, S11]=-(((ap2^2) Sqrt[ap2 ar2]  Sqrt[(ap2 /Sqrt[ap2 ar2])] lr11 )/(16 Sqrt[2] ar2^3));
Subscript[X, rtzs]= Subscript[X, rzs]Jz+Jt Subscript[X, rts];
Subscript[X, tzs]= Subscript[X, t2s]Jt^2+Jz^2 Subscript[X, z2s]+Jt Jz Subscript[X, ttzs];
Subscript[X, rtzs3]= Subscript[X, rzs3]Jz +Jt Subscript[X, rts3];
Subscript[X, tzs3]= Subscript[X, t2s3] Jt^2+Jz^2 Subscript[X, z2s3]+Jt Jz Subscript[X, ttzs3];
Subscript[X, rtzs5]= Subscript[X, rzs5]Jz+Jt Subscript[X, rts5];
Subscript[X, tzs5]= Subscript[X, t2s5]Jt^2+Jz^2 Subscript[X, z2s5]+Jt Jz Subscript[X, ttzs5];
Subscript[X, rtzs7]= Subscript[X, rzs7]Jz+Jt Subscript[X, rts7];
Subscript[X, tzs7]= Subscript[X, t2s7]Jt^2+Jz^2 Subscript[X, z2s7]+Jt Jz Subscript[X, ttzs7];
Subscript[X, tzS9]=Subscript[X, zs9]Jz+Jt Subscript[X, ts9];
Subscript[S, rt]=(63 ap2^2 Sqrt[ap2 ar2]   mr10t)/(8 ar2^3);Subscript[S, rz]=+((63 ap2^2 Sqrt[ap2 ar2]  mr10z)/(8 ar2^3));Subscript[S, r]=+((231 ap2^3  mr12)/(16 ar2^3));Subscript[S, t2]=+((35 ap2^2  mr8t2)/(8 ar2^2));Subscript[S, ttz]=+((35 ap2^2  mr8tz)/(8 ar2^2));Subscript[S, z2]=+((35 ap2^2  mr8z2)/(8 ar2^2));Subscript[S, rtc2]=-((105 (ap2^2) Sqrt[ap2 ar2]  mr10t )/(8 ar2^3));Subscript[S, rzc2]=-((105 (ap2^2) Sqrt[ap2 ar2] mr10z )/(8 ar2^3));Subscript[S, rc2]=-((99 (ap2^3)  mr12 )/(4 ar2^3));Subscript[S, t2c2]=-((7 (ap2^2)  mr8t2 )/ar2^2);Subscript[S, ttzc2]=-((7 (ap2^2)  mr8tz )/ar2^2);Subscript[S, z2c2]=-((7 (ap2^2)  mr8z2 )/ar2^2);Subscript[S, rtc4]=+((15 (ap2^2) Sqrt[ap2 ar2]  mr10t )/(2 ar2^3));Subscript[S, rzc4]=+((15 ap2^2 Sqrt[ap2 ar2]  mr10z)/(2 ar2^3));Subscript[S, rc4]=+((495 (ap2^3) mr12 )/(32 ar2^3));Subscript[S, t2c4]=(7 (ap2^2)  mr8t2 )/(2 ar2^2);Subscript[S, ttzc4]=+((7 (ap2^2)  mr8tz )/(2 ar2^2));Subscript[S, z2c4]=+((7 (ap2^2)  mr8z2 )/(2 ar2^2));Subscript[S, rtc6]=-((45 (ap2^2) Sqrt[ap2 ar2]  mr10t )/(16 ar2^3));Subscript[S, rzc6]=-((45 (ap2^2) Sqrt[ap2 ar2]  mr10z )/(16 ar2^3));Subscript[S, rc6]=-((55 (ap2^3)  mr12 )/(8 ar2^3));Subscript[S, t2c6]=-(((ap2^2)  mr8t2 )/ar2^2);Subscript[S, ttzc6]=-(((ap2^2)  mr8tz )/ar2^2);Subscript[S, z2c6]=-((ap2^2  mr8z2)/ar2^2);Subscript[S, rtc8]=+((5 (ap2^2) Sqrt[ap2 ar2]  mr10t )/(8 ar2^3));Subscript[S, rzc8]=+((5 (ap2^2) Sqrt[ap2 ar2]  mr10z )/(8 ar2^3));Subscript[S, rc8]=+((33 (ap2^3)  mr12 )/(16 ar2^3));Subscript[S, t2c8]=+(((ap2^2)  mr8t2 )/(8 ar2^2));Subscript[S, ttzc8]=+(((ap2^2) mr8tz )/(8 ar2^2));Subscript[S, z2c8]=+(((ap2^2) mr8z2 )/(8 ar2^2));Subscript[S, tc10]=-(((ap2^2) Sqrt[ap2 ar2]  mr10t )/(16 ar2^3));Subscript[S, zc10]=-(((ap2^2) Sqrt[ap2 ar2] mr10z )/(16 ar2^3));Subscript[S, rc10]=-((3 (ap2^3)  mr12 )/(8 ar2^3));Subscript[S, rc12]=+(((ap2^3)  mr12 )/(32 ar2^3));
Subscript[S, rtz]= Subscript[S, rz]Jz+Jt Subscript[S, rt];
 Subscript[S, tz]= Subscript[S, t2]Jt^2 +Jt Jz  Subscript[S, ttz]+Jz^2 Subscript[S, z2];
Subscript[S, rtzc2]= Subscript[S, rzc2]Jz +Jt Subscript[S, rtc2];
 Subscript[S, tzc2]= Subscript[S, t2c2]Jt^2+Jt Jz  Subscript[S, ttzc2]+Jz^2 Subscript[S, z2c2];
Subscript[S, rtzc4]= Subscript[S, rzc4]Jz+Jt Subscript[S, rtc4];
 Subscript[S, tzc4]= Subscript[S, t2c4]Jt^2+Jt Jz  Subscript[S, ttzc4]+Jz^2 Subscript[S, z2c4];
Subscript[S, rtzc6]= Subscript[S, rzc6]Jz+Jt Subscript[S, rtc6];
 Subscript[S, tzc6]= Subscript[S, t2c6]Jt^2+Jt Jz Subscript[S, ttzc6]+Jz^2 Subscript[S, z2c6];
Subscript[S, rtzc8]= Subscript[S, rzc8]Jz+Jt Subscript[S, rtc8];
Subscript[S, tzc8]= Subscript[S, t2c8]Jt^2+Jt Jz Subscript[S, ttzc8]+Jz^2  Subscript[S, z2c8];
Subscript[S, tzc10]= Subscript[S, tc10] Jt+Jz Subscript[S, zc10];
m=1/(2 ap2);
ome=2 Sqrt[ap2 ar2];
omer=2 Sqrt[ap2 ar2];
omez=az;
omee=at;
omeq= 1/2;
lzcnum=puc*x;
ptcar=-( (1-2 /(p/(1-e^2)))/Sqrt[(1-3 /(p/(1-e^2)))]) ;
lzc=puc*x;
cartconst= (a^2 eps^4)/4-lzcnum^2/2-1/4 a^2 eps^4 ptcar^2-(a^2 eps^4 lzcnum^2)/(4 puc^2)+(a^2 eps^4 lzcnum^2 ptcar^2)/(4 puc^2)+puc^2/2/. eps-> 1;
cart= 2(C0+C2+C4+C6+C8+C10+C12+C14+cartconst);
Jq= cart-qc;
Function[{Jtim,Jrim,Juim,Jzim},Simplify[HN100+HN102+HN104+HN106+HN108+HN110] /.{Jt->Jtim,Jr->Jrim,Ju->Juim,Jz->Jzim}]
]


(* ::Subsection:: *)
(*The frequencies*)


KerrFrequencies[a_,p_,e_,x_]:=Module[{Jt,Jr,Ju,Jz,\[CapitalOmega]t,\[CapitalOmega]r,\[CapitalOmega]u,\[CapitalOmega]z,\[CapitalOmega]\[Phi],KerrHam},
KerrHam=KerrHamiltonian[a,p,e,x];
\[CapitalOmega]t=D[KerrHam[Jt,Jr,Ju,Jz],Jt];
\[CapitalOmega]r=D[KerrHam[Jt,Jr,Ju,Jz],Jr];
\[CapitalOmega]u=D[KerrHam[Jt,Jr,Ju,Jz],Ju];
\[CapitalOmega]z=D[KerrHam[Jt,Jr,Ju,Jz],Jz];
\[CapitalOmega]\[Phi]=\[CapitalOmega]u+\[CapitalOmega]z;
{Jt,Jr,Ju,Jz}=Values[KerrActions[a,p,e,x]];
<|"\!\(\*SubscriptBox[\(\[CapitalUpsilon]\), \(r\)]\)" ->  \[CapitalOmega]r, "\!\(\*SubscriptBox[\(\[CapitalUpsilon]\), \(\[Theta]\)]\)" ->  \[CapitalOmega]u, "\!\(\*SubscriptBox[\(\[CapitalUpsilon]\), \(\[Phi]\)]\)" ->  \[CapitalOmega]\[Phi], "\[CapitalGamma]" -> \[CapitalOmega]t |>
]


(* ::Section:: *)
(*Close the package*)


End[];

EndPackage[];


==> anc/CPKerrGeodesics/PacletInfo.wl <==
(* ::Package:: *)

Paclet[
        "Name" -> "CPKerrGeodesics",
        "Version" -> "0.0.1",
        "WolframVersion" -> "10.2+",
        "Extensions" ->
            {
                {
                    "Kernel",
                    "Root" -> "Kernel",
                    "Context" -> "CPKerrGeodesics`"
                },
                {
                    "Documentation",
                    "Language" -> "English"
                }
            }
]

